Candidate high-z proto-clusters among the Planck compact sources, as revealed by Herschel-SPIRE

By determining the nature of all the Planck compact sources within 808.4 deg^2 of large Herschel surveys, we have identified 27 candidate proto-clusters of dusty star forming galaxies (DSFGs) that are at least 3{\sigma} overdense in either 250, 350 or 500 $\mu$mm sources. We find roughly half of all the Planck compact sources are resolved by Herschel into multiple discrete objects, with the other half remaining unresolved by Herschel. We find a significant difference between versions of the Planck catalogues, with earlier releases hosting a larger fraction of candidate proto-clusters and Galactic Cirrus than later releases, which we ascribe to a difference in the filters used in the creation of the three catalogues. We find a surface density of DSFG candidate proto-clusters of (3.3 $\pm$ 0.7) x 10^(-2) sources deg^(-2), in good agreement with previous similar studies. We find that a Planck colour selection of S_{857}/S_{545} < 2 works well to select candidate proto-clusters, but can miss proto-clusters at z < 2. The Herschel colours of individual candidate proto-cluster members indicate our candidate proto-clusters all likely all lie at z > 1. Our candidate proto-clusters are a factor of 5 times brighter at 353 GHz than expected from simulations, even in the most conservative estimates. Further observations are needed to confirm whether these candidate proto-clusters are physical clusters, multiple proto-clusters along the line of sight, or chance alignments of unassociated sources.

==> Discussion/update.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Apr 29 11:53:17 2016

@author: JG1714


Discussion and comparrison to other models


"""


if 0:
    
    # ======================== Comparison to Negrellos predictions =================

    
    """
   This file will load in the catalogue, examine the planck 353 (850um) fluxes
   of a bunch of sources, and compare this to  what we expect from negrellows predictions
   about the universe.
   """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    import numpy as np
    import astropy as ap
    import pandas as pd
    from astropy import table
    import pylab as plt
    
    
    # ============================ Main stuff =============================
    

    # Select all of the sources from the catalogue.
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All-Clusters.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()

    # Get the 353 flux, showing a prefernce for the PCCS2 over the PCCS1 or ERCSC
    
    A353_array = np.array([])
    A353_err_array = np.array([])
    
    for n in np.arange(len(pd_table)):
        
        if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS2.item()):
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS1.item()):
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX353_ERCSC)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX353_ERR_ERCSC)

            else:
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS1)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS1)
        else:
            
            A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS2)
            A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS2)

    pd_table['APERFLUX_353'] = A353_array
    pd_table['APERFLUX_ERR_353'] = A353_err_array


    # Select all our reliable cluster sources

    rel = (pd_table['Reliability'] == 'Reliable') + (pd_table['Reliability'] == 'Marginal')
    det = pd_table.APERFLUX_353/pd_table[rel].APERFLUX_ERR_353 >= 3
    
    x1 = (np.median(pd_table[rel*det].APERFLUX_353))
    x11 = x1 + (np.std(pd_table[rel*det].APERFLUX_353))
    x12 = x1 - (np.std(pd_table[rel*det].APERFLUX_353))
    x2= np.log10((sum(rel * det) / 1066) * (180/np.pi)**2)
    x21 = np.log10(((sum(rel * det) + np.sqrt(sum(rel * det))) / 1066) * (180/np.pi)**2)
    x22 = np.log10(((sum(rel * det) - np.sqrt(sum(rel * det))) / 1066) * (180/np.pi)**2)

    x2e = np.log10((np.sqrt(sum(rel * det)) / 1066) * (180/np.pi)**2)
    

    plt.plot([x1, x1],[x21, x22], marker = 'o', color = 'b')
    plt.plot([x11, x12],[x2, x2], marker = 'o', color = 'b')

    plt.xlim([0.1,4000])
    plt.xscale('log')
    plt.ylim([0,10])


if 0:
    
    # ======================== Comparison to Granatos predictions =================

    
    """
   This file will load in the catalogue, examine the planck 353 (850um) fluxes
   of a bunch of sources, and compare this to  what we expect from negrellows predictions
   about the universe.
   """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    import numpy as np
    import astropy as ap
    import pandas as pd
    from astropy import table
    import pylab as plt
    
    
    # ============================ Main stuff =============================
    

    # Select all of the sources from the catalogue.
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All-Clusters.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()

    # Get the 353 flux, showing a prefernce for the PCCS2 over the PCCS1 or ERCSC
    
    A353_array = np.array([])
    A353_err_array = np.array([])
    A545_array = np.array([])
    A545_err_array = np.array([])
    A857_array = np.array([])
    A857_err_array = np.array([])

    
    for n in np.arange(len(pd_table)):
        
        if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS2.item()):
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS1.item()):
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX353_ERCSC)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX353_ERR_ERCSC)
                  
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX545_ERCSC)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX545_ERR_ERCSC)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_ERCSC)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)
            else:
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS1)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS1)
                
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS1)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS1)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS1)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)
        else:
            
            A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS2)
            A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS2)

            A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS2)
            A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS2)
            
            A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)
   
    pd_table['APERFLUX_353'] = A353_array
    pd_table['APERFLUX_ERR_353'] = A353_err_array
    
    pd_table['APERFLUX_545'] = A545_array
    pd_table['APERFLUX_ERR_545'] = A545_err_array
    
    pd_table['APERFLUX_857'] = A857_array
    pd_table['APERFLUX_ERR_857'] = A857_err_array



    # Select all our reliable cluster sources

    rel = (pd_table['Reliability'] == 'Reliable') + (pd_table['Reliability'] == 'Marginal')
    det1 = pd_table.APERFLUX_353/pd_table[rel].APERFLUX_ERR_353 >= 3
    det2 = pd_table.APERFLUX_545/pd_table[rel].APERFLUX_ERR_545 >= 3
    det3 = pd_table.APERFLUX_857/pd_table[rel].APERFLUX_ERR_857 >= 3
    det4 = pd_table.HERSCHEL_SUM_SOURCES/pd_table[rel].HERSCHEL_STD_SOURCES >= 3
    
    sel = rel*det1
    
    x1 = np.median(pd_table[sel].APERFLUX_353)
    x11 = x1 + (np.std(pd_table[sel].APERFLUX_353))
    x12 = x1 - (np.std(pd_table[sel].APERFLUX_353))

    x1 = np.log10(x1)
    x11 = np.log10(x11)
    x12 = np.log10(x12)
    
    x2= np.log10((sum(sel) / 1066))
    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))



    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'g')
    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'g')
    
    
    
    
    sel = rel*det2
    
    x1 = np.median(pd_table[sel].APERFLUX_545)
    x11 = x1 + (np.std(pd_table[sel].APERFLUX_545))
    x12 = x1 - (np.std(pd_table[sel].APERFLUX_545))

    x1 = np.log10(x1)
    x11 = np.log10(x11)
    x12 = np.log10(x12)
    
    x2= np.log10((sum(sel) / 1066))
    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))



    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'b')
    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'b')
    0
    
    
    
    sel = rel*det3
    
    x1 = np.median(pd_table[sel].APERFLUX_857)
    x11 = x1 + (np.std(pd_table[sel].APERFLUX_857))
    x12 = x1 - (np.std(pd_table[sel].APERFLUX_857))

    x1 = np.log10(x1)
    x11 = np.log10(x11)
    x12 = np.log10(x12)
    
    x2= np.log10((sum(sel) / 1066))
    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))



    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'r')
    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'r')


    plt.xlim([0.7,3.2])
    plt.ylim([-2,0])


    
        
    sel = rel*det4
    
    x1 = np.median(pd_table[sel].HERSCHEL_SUM_SOURCES)
    x11 = x1 + (np.std(pd_table[sel].HERSCHEL_SUM_SOURCES))
    x12 = x1 - (np.std(pd_table[sel].HERSCHEL_SUM_SOURCES))

    x1 = np.log10(x1)
    x11 = np.log10(x11)
    x12 = np.log10(x12)
    
    x2= np.log10((sum(sel) / 1066))
    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))



    plt.plot([x1, x1],[x21, x22], marker = 's', color = 'k', linewidth = 1.5)
    plt.plot([x11, x12],[x2, x2], marker = 's', color = 'k', linewidth = 1.5)


    plt.xlim([0.7,3.2])
    plt.ylim([-2,0])





if 0:
    
    # ======================== Comparison to Granatos flux predictions =================

    
    """
   This file will load in the catalogue, examine the planck 353 (850um) fluxes
   of a bunch of sources, and compare this to  what we expect from negrellows predictions
   about the universe.
   """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    import numpy as np
    import astropy as ap
    import pandas as pd
    from astropy import table
    import pylab as plt
    
    
    # ============================ Main stuff =============================
    

    # Select all of the sources from the catalogue.
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All-Clusters.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()

    # Get the 353 flux, showing a prefernce for the PCCS2 over the PCCS1 or ERCSC
    
    A353_array = np.array([])
    A353_err_array = np.array([])
    A545_array = np.array([])
    A545_err_array = np.array([])
    A857_array = np.array([])
    A857_err_array = np.array([])

    
    for n in np.arange(len(pd_table)):
        
        if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS2.item()):
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS1.item()):
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX353_ERCSC)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX353_ERR_ERCSC)
                  
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX545_ERCSC)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX545_ERR_ERCSC)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_ERCSC)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)
            else:
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS1)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS1)
                
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS1)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS1)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS1)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)
        else:
            
            A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS2)
            A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS2)

            A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS2)
            A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS2)
            
            A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)
   
    pd_table['APERFLUX_353'] = A353_array
    pd_table['APERFLUX_ERR_353'] = A353_err_array
    
    pd_table['APERFLUX_545'] = A545_array
    pd_table['APERFLUX_ERR_545'] = A545_err_array
    
    pd_table['APERFLUX_857'] = A857_array
    pd_table['APERFLUX_ERR_857'] = A857_err_array



    # Select all our reliable cluster sources

    rel = (pd_table['Reliability'] == 'Reliable') + (pd_table['Reliability'] == 'Marginal')
    det1 = pd_table.APERFLUX_353/pd_table[rel].APERFLUX_ERR_353 >= 3
    det2 = pd_table.APERFLUX_545/pd_table[rel].APERFLUX_ERR_545 >= 3
    det3 = pd_table.APERFLUX_857/pd_table[rel].APERFLUX_ERR_857 >= 3
    det4 = pd_table.HERSCHEL_SUM_SOURCES/pd_table[rel].HERSCHEL_STD_SOURCES >= 3
    
    sel = rel*det4
    
    #plt.hist(np.log10(pd_table[sel].APERFLUX_857).values, bins = np.linspace(0,3,16),
    #                  alpha = 0.2)

    
    a = np.histogram(np.log10(pd_table[sel].HERSCHEL_SUM_SOURCES.values), bins = np.linspace(0,3,16), normed = True)
    plt.bar(a[1][:-1],24*a[0]/np.sum(a[0]), width = 0.2, color = 'r', hatch = 'x', alpha = 0.5)
    
    plt.xlim([0.1,3])
    plt.ylim([0,15])
    
    
if 1:
    
    # ======================== Comparison to Granatos predictions =================

    
    """
   This file will load in the data, and compare it to Negrellos new predictions
   """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    import numpy as np
    import astropy as ap
    import pandas as pd
    from astropy import table
    import pylab as plt
    
    
    # ============================ Main stuff =============================
    

    # Select all of the sources from the catalogue.
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All-Clusters.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()

    # Get the 353 flux, showing a prefernce for the PCCS2 over the PCCS1 or ERCSC
    
    A353_array = np.array([])
    A353_err_array = np.array([])
    A545_array = np.array([])
    A545_err_array = np.array([])
    A857_array = np.array([])
    A857_err_array = np.array([])

    
    for n in np.arange(len(pd_table)):
        
        if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS2.item()):
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS1.item()):
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX353_ERCSC)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX353_ERR_ERCSC)
                  
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX545_ERCSC)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX545_ERR_ERCSC)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_ERCSC)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)
            else:
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS1)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS1)
                
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS1)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS1)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS1)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)
        else:
            
            A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS2)
            A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS2)

            A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS2)
            A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS2)
            
            A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)
   
    pd_table['APERFLUX_353'] = A353_array
    pd_table['APERFLUX_ERR_353'] = A353_err_array
    
    pd_table['APERFLUX_545'] = A545_array
    pd_table['APERFLUX_ERR_545'] = A545_err_array
    
    pd_table['APERFLUX_857'] = A857_array
    pd_table['APERFLUX_ERR_857'] = A857_err_array

    
    # Load in the new predictions
    #pred = 0
    pred = np.genfromtxt('NgtF_protoclusters_350micron_short.txt')
    
    plt.plot(np.power(10,pred[:,0]), pred[:,1], color='r')
    plt.plot(np.power(10,pred[:,0]), pred[:,2], color='b')
    #plt.plot(pred[:,0], np.log10(pred[:,3]))
    #plt.plot(pred[:,0], np.log10(pred[:,4]))
    # Select all our reliable cluster sources

    rel = (pd_table['Reliability'] == 'Reliable') + (pd_table['Reliability'] == 'Marginal')
    det1 = pd_table.APERFLUX_353/pd_table[rel].APERFLUX_ERR_353 >= 3
    det2 = pd_table.APERFLUX_545/pd_table[rel].APERFLUX_ERR_545 >= 3
    det3 = pd_table.APERFLUX_857/pd_table[rel].APERFLUX_ERR_857 >= 4
    det4 = pd_table.HERSCHEL_APERFLUX/pd_table[rel].HERSCHEL_APERFLUX_ERR >= 4
    det5 = pd_table.HERSCHEL_GAUFLUX/pd_table[rel].HERSCHEL_GAUFLUX_ERR >= 4
#    
#    sel = rel*det1
#    
#    x1 = np.median(pd_table[sel].APERFLUX_353)
#    x11 = x1 + (np.std(pd_table[sel].APERFLUX_353))
#    x12 = x1 - (np.std(pd_table[sel].APERFLUX_353))
#
#    x1 = np.log10(x1)
#    x11 = np.log10(x11)
#    x12 = np.log10(x12)
#    
#    x2= np.log10((sum(sel) / 1066))
#    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
#    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))
#
#
#
#    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'g')
#    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'g')
#    
#    
#    
#    
#    sel = rel*det2
#    
#    x1 = np.median(pd_table[sel].APERFLUX_545)
#    x11 = x1 + (np.std(pd_table[sel].APERFLUX_545))
#    x12 = x1 - (np.std(pd_table[sel].APERFLUX_545))
#
#    x1 = np.log10(x1)
#    x11 = np.log10(x11)
#    x12 = np.log10(x12)
#    
#    x2= np.log10((sum(sel) / 1066))
#    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
#    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))
#
#
#
#    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'b')
#    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'b')
#    0
#    
#    
#    
#    sel = rel*det3
#    sel = det3
#    
#    x1 = np.median(pd_table[sel].APERFLUX_857)
#    x11 = x1 + (np.std(pd_table[sel].APERFLUX_857))
#    x12 = x1 - (np.std(pd_table[sel].APERFLUX_857))
#
#    x1 = np.log10(x1)
#    x11 = np.log10(x11)
#    x12 = np.log10(x12)
#    
#    x2= np.log10(3283 * (sum(sel) / 1066))
#    x21 = np.log10(3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
#    x22 = np.log10((3283 *(sum(sel) - np.sqrt(sum(sel))) / 1066))
#
##
#
#    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'r')
#    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'r')
#
#
##    plt.xlim([0.7,3.2])
##    plt.ylim([-2,0])
#
#
#    
#        
#    sel = rel*det4
#    sel = det4
#    
#    x1 = np.median(pd_table[sel].HERSCHEL_SUM_SOURCES)
#    x11 = x1 + (np.std(pd_table[sel].HERSCHEL_SUM_SOURCES))
#    x12 = x1 - (np.std(pd_table[sel].HERSCHEL_SUM_SOURCES))
#
#    x1 = np.log10(x1)
#    x11 = np.log10(x11)
#    x12 = np.log10(x12)
#    
#    x2= np.log10(3283 *(sum(sel) / 1066))
#    x21 = np.log10(3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
#    x22 = np.log10(3283 *((sum(sel) - np.sqrt(sum(sel))) / 1066))
#
#
#
#    plt.plot([x1, x1],[x21, x22], marker = 's', color = 'k', linewidth = 1.5)
#    plt.plot([x11, x12],[x2, x2], marker = 's', color = 'k', linewidth = 1.5)
#    
#    

#
#    plt.xlim([0.7,3.2])
#    plt.ylim([-2,0])


plt.xlabel('flux (mJy))')
plt.ylabel('N(>S))')


sel = rel*det3
#sel = det3

x1 = np.median(pd_table[sel].APERFLUX_857)
x11 = x1 + (np.std(pd_table[sel].APERFLUX_857))
x12 = x1 - (np.std(pd_table[sel].APERFLUX_857))



x2= (3283 * (sum(sel) / 1066))
x21 = (3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
x22 = ((3283 *(sum(sel) - np.sqrt(sum(sel))) / 1066))

#

plt.plot([x1, x1],[x21, x22], marker = '^', color = 'k')
plt.plot([x11, x12],[x2, x2], marker = '^', color = 'k')


#    plt.xlim([0.7,3.2])
#    plt.ylim([-2,0])



    
sel = rel*det4
#sel = det4

x1 = np.median(pd_table[sel].HERSCHEL_APERFLUX)
x11 = x1 + (np.std(pd_table[sel].HERSCHEL_APERFLUX)/np.sqrt(sum(sel)))
x12 = x1 - (np.std(pd_table[sel].HERSCHEL_APERFLUX)/np.sqrt(sum(sel)))


x1 = (x1)
x11 =(x11)
x12 = (x12)

x2= (3283 *(sum(sel) / 1066))
x21 = (3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
x22 = (3283 *((sum(sel) - np.sqrt(sum(sel))) / 1066))



plt.plot([x1, x1],[x21, x22], marker = 's', color = 'b', linewidth = 1.5)
plt.plot([x11, x12],[x2, x2], marker = 's', color = 'b', linewidth = 1.5)



sel = rel*det5
#sel = det4

x1 = np.median(pd_table[sel].HERSCHEL_GAUFLUX)
x11 = x1 + (np.std(pd_table[sel].HERSCHEL_GAUFLUX)/np.sqrt(sum(sel)))
x12 = x1 - (np.std(pd_table[sel].HERSCHEL_GAUFLUX)/np.sqrt(sum(sel)))


x1 = (x1)
x11 =(x11)
x12 = (x12)

x2= (3283 *(sum(sel) / 1066))
x21 = (3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
x22 = (3283 *((sum(sel) - np.sqrt(sum(sel))) / 1066))



plt.plot([x1, x1],[x21, x22], marker = 's', color = 'r', linewidth = 1.5)
plt.plot([x11, x12],[x2, x2], marker = 's', color = 'r', linewidth = 1.5)

plt.xscale('log')
plt.yscale('log')

==> FluxComparison/update.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 13 14:41:36 2016

@author: JG1714

This file will load in the Planck unique sources catalogue, get each source, 
load in the associated Herschel map, sum the pixels that would have fallen
within the planck beam and construct a new column that includes the Herschel
estimate of the flux along with it's error.
"""


if 0:
    
    # ======================== Calculating Aperture and Gaussian =================
    # ==========================Fluxes of Herschel Sources =======================
    
    """
    This file will load in the Planck unique sources catalogue, get each source, 
    load in the associated Herschel map, sum the pixels that would have fallen
    within the planck beam and construct a new column that includes the Herschel
    estimate of the flux along with it's error.
    """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    # Import what we need
    
    import numpy as np
    import astropy.table as table
    from astropy.io import fits
    import pandas as pd
    import astropy.units as u
    from astropy import wcs
    
    # Import the locations of all of the maps
    
    maps = {"G09": "../../Data/H-ATLAS/G09_Map.fits",
            "G12": "../../Data/H-ATLAS/G12_Map.fits",
            "G15": "../../Data/H-ATLAS/G15_Map.fits",
            "NGP": "../../Data/H-ATLAS/NGP_Map.fits",
            "SGP": "../../Data/H-ATLAS/SGP_Map.fits",
            "ADFS": "../../Data/HerMES/ADFS_Map.fits",
            "Bootes": "../../Data/HerMES/Bootes-HerMES_Map.fits",
            "CDFS": "../../Data/HerMES/CDFS-SWIRE_Map.fits",
            "COSMOS": "../../Data/HerMES/COSMOS_Map.fits",
            "EGS": "../../Data/HerMES/EGS-HerMES_Map.fits",
            "ELAIS-N1": "../../Data/HerMES/ELAIS-N1-HerMES_Map.fits",
            "ELAIS-S1": "../../Data/HerMES/ELAIS-S1-SWIRE_Map.fits",
            "FLS": "../../Data/HerMES/FLS_Map.fits",
            "FLS": "../../Data/HerMES/FLS_Map.fits",
            "GOODS-NORTH": "../../Data/HerMES/GOODS-North_Map.fits",
            "HELMS": "../../Data/HerMES/HELMS_Map.fits",
            "HERS": "../../Data/HerMES/Hers_Map.fits",
            "Lockman": "../../Data/HerMES/Lockman-SWIRE_Map.fits",
            "XMM-LSS": "../../Data/HerMES/XMM-LSS-SWIRE_Map.fits",
            }
            
    # Import the error maps for the H-ATLAS data
    
    error_maps = {"G09": "../../Data/H-ATLAS/G09_Error.fits",
            "G12": "../../Data/H-ATLAS/G12_Error.fits",
            "G15": "../../Data/H-ATLAS/G15_Error.fits",
            "NGP": "../../Data/H-ATLAS/NGP_Error.fits",
            "SGP": "../../Data/H-ATLAS/SGP_Error.fits",
            }
    
    
    # Set the pixel size for all the fields
    
    HermPixSize = 0.00231481483206 * u.degree
    NGPSGPPixSize = 0.00222222 * u.degree
    GAMAPixSize = 0.00277778 * u.degree
    HELMSPixSize = 0.00275 * u.degree
    HERSPixSize = 0.0023148 * u.degree
    
    PixSize = {"HerMES": HermPixSize, "NGPSGP": NGPSGPPixSize, 
                "GAMA": GAMAPixSize, "HELMS": HELMSPixSize, "HERS": HERSPixSize}
    
    
    
    # Calculate the conversion factors 822.58 is the SPIRE beam area @ 350um.
    # Converts from Jy/Beam to mJy/Pixel
    
    HermConvFact = 1000/(822.58/HermPixSize.to('arcsecond').value**2)
    NGPSGPConvFact =  1000/(822.58/NGPSGPPixSize.to('arcsecond').value**2)
    GAMAConvFact = 1000/(822.58/GAMAPixSize.to('arcsecond').value**2)
    HELMSConvFact = 1000/(822.58/HELMSPixSize.to('arcsecond').value**2)
    HERSConvFact = 1000/(822.58/HERSPixSize.to('arcsecond').value**2)
    
    ConvFact = {"HerMES": HermConvFact, "NGPSGP": NGPSGPConvFact, 
                "GAMA": GAMAConvFact, "HELMS": HELMSConvFact, "HERS": HERSConvFact}
                
    
    # Confusion noise estimated to be 7mJy/beam in the 350um band
    
    ConfusionPerBeam = 7e-3
    
    
    
    # ========================= MAIN STUFF ======================
    
    # Load in the Planck unique sources catalogue
    
    catalogue_location = "../../Data/Crossmatch/Identified/PLANCK_HERSCHEL_UNIQUE"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    
    # Load in the first source and set up arrays to hold calculated values
    
    source_number = 0
    
    
    
    # Loop over all of the sources
    # Since this has now been done, we change the requirements to false
    
    Herschel_flux_array = np.array([])
    Herschel_flux_error_array = np.array([])
    Herschel_gaussian_flux_array = np.array([])
    Herschel_gaussian_flux_error_array = np.array([])
    while source_number < np.shape(pd_table)[0]:
    #while False:
            
        row = pd_table.iloc[[source_number]]
        
        
        # Get the map and position
        
        field = row['Field'].values[0].strip()
        ra = row.RA.values[0]
        dec = row.DEC.values[0]
        
        
        # Set the survey we have taken this from for conversion purposes.
                
        if field == "ADFS" or field == "Bootes" or field == "CDFS" or field == "COSMOS" \
                           or field == "EGS" or field == "ELAIS-N1" or field == "ELAIS-S1" \
                           or field == "FLS" or field == "GOODS-NORTH" or field == "Lockman" \
                           or field == "XMM-LSS":
            survey = "HerMES"
            error_index = 2
            wcs_index = 1
        elif field == "NGP" or field == "SGP":
            survey = "NGPSGP"
            wcs_index = 0
        elif field == "G09" or field == "G12" or field == "G15":
            survey = "GAMA"
            wcs_index = 0
        elif field == "HELMS":
            survey = "HELMS"
            wcs_index = 1
            error_index = 2
        elif field == "HERS":
            survey = "HERS"
            error_index = 2
            wcs_index = 1
            
        
        # Load in the map and convert
        
        herschel_map = np.transpose(ConvFact[survey]*fits.getdata(maps[field]))
        
        
        # Load in the error map and convert
        
        if survey == "HerMES" or survey == "HELMS" or survey == "HERS":
            herschel_map_error = np.transpose(ConvFact[survey] * \
                                                fits.getdata(maps[field] , error_index))
        else:
            herschel_map_error = np.transpose(ConvFact[survey] * \
                                                fits.getdata(error_maps[field]))
        
        
        # Load in the wcs
        
        hdulist = fits.open(maps[field])
        w = wcs.WCS(hdulist[wcs_index].header)
        
        
        # Set an inner and outer aperture
        
        inner_aperture = 4.33 * u.arcminute
        outer_aperture = 2 * inner_aperture
        
        
        # Define a mask to be used when calculating aperture photometry, both for inner
        # and outer
        
        x_pixels, y_pixels = np.mgrid[0 : 80 , 0 : 80] - 40
                    
        distance = np.hypot(x_pixels ,y_pixels) * PixSize[survey].to('arcsecond').value
        
        mask_inner = distance <= inner_aperture.to('arcsecond').value
        mask_outer = (distance <= outer_aperture.to('arcsecond').value) * \
                     (distance >= inner_aperture.to('arcsecond').value)
        
        
        # Get the x pixel and y pixel for the target
        
        x_pix, y_pix = np.round(w.wcs_world2pix(ra, dec, 0))
        x_pix = int(x_pix)
        y_pix = int(y_pix)
        
        
        # Check to see that this will be on the map, and set the flux to 0 if not
        
        if x_pix + 45 > np.shape(herschel_map)[0] or x_pix - 45 < 0 \
            or y_pix + 45 > np.shape(herschel_map)[1] or y_pix - 45 < 0:
                Herschel_flux_array = np.append(Herschel_flux_array, 0)
                Herschel_flux_error_array = np.append(Herschel_flux_error_array, 0)
                Herschel_gaussian_flux_array = np.append(Herschel_gaussian_flux_array, 0)
                Herschel_gaussian_flux_error_array = np.append(Herschel_gaussian_flux_error_array, 0)
                source_number += 1
                print('Skipped')
                continue
    
    
        
        
        # Extract an "image" of the region we're interested in using out masks
        
        pixel_grid = np.array(herschel_map[x_pix-40:x_pix+40, \
                                                        y_pix-40:y_pix+40][mask_inner])
        pixel_grid_outer = np.array(herschel_map[x_pix-40:x_pix+40, \
                                                        y_pix-40:y_pix+40][mask_outer])
                                                        
        
        # We can also use a gaussian response beam to do this
        
        x_pixels2, y_pixels2 = np.mgrid[0 : 80 , 0 : 80] - 40
        distance2 = np.hypot(x_pixels2 ,y_pixels2) * PixSize[survey].to('arcsecond').value
        response = np.exp(-0.5 * \
            ((2 * np.sqrt(2 * np.log(2))) * distance2 / ( PixSize[survey].to('arcsec').value * 2 * inner_aperture.to('arcsec').value / PixSize[survey].to('arcsec').value))**2)
        
        
        # Then the total is just the response times the map. The background is still subtracted by the outer 
        # aperture
        
        
        
        # To get the total area, We can put down 1000 random beams on the map and plot a hist
        # of their values. However, it is likely that this simply not the case as we
        # have better information than that. Leaving it in for posterity though!
        
        #n = 0
        #flux_array = np.array([])
        #while n < 1000:
        #    
        #    n=n+1
        #    x_pix = np.random.randint(0,np.shape(herschel_map)[0])
        #    y_pix = np.random.randint(0,np.shape(herschel_map)[1])
        #    
        #    if x_pix + 45 > np.shape(herschel_map)[0] or x_pix - 45 < 0 \
        #    or y_pix + 45 > np.shape(herschel_map)[1] or y_pix - 45 < 0:
        #        n=n-1
        #        print('Skipped')
        #        continue
        #    
        #    pixel_grid = np.array(herschel_map[x_pix-40:x_pix+40, \
        #                                                y_pix-40:y_pix+40][mask_inner])
        #    pixel_grid_outer = np.array(herschel_map[x_pix-40:x_pix+40, \
        #                                                y_pix-40:y_pix+40][mask_outer])
        #
        #    if np.any(np.isnan(pixel_grid)):
        #        n=n-1
        #        print('Skipped')
        #        continue
        #    flux_array = np.append(flux_array, np.sum(pixel_grid) - \
        #                         np.median(pixel_grid_outer) * np.sum(mask_outer))
        #
        #x = flux_array[np.isnan(flux_array)==0]
        
        
        # Check to see if any are invalid, if so skip
        
        if np.any(np.isnan(pixel_grid)) or np.any(np.isnan(pixel_grid_outer)):
            Herschel_flux_array = np.append(Herschel_flux_array, 0)
            Herschel_flux_error_array = np.append(Herschel_flux_error_array, 0)
            Herschel_gaussian_flux_array = np.append(Herschel_gaussian_flux_array, 0)
            Herschel_gaussian_flux_error_array = np.append(Herschel_gaussian_flux_error_array, 0)
            source_number += 1
            print('Skipped')
            continue
        
        
        # Aperture flux is the inner mask - median outer mask * number of pixels
        
        Herschel_Aperture_Flux = np.ma.sum(pixel_grid) - \
                                 np.ma.median(pixel_grid_outer) * np.sum(mask_inner)

        
        # Gaussian Flux is the herschel map times the response
        
        Herschel_Gaussian_Flux = np.sum(herschel_map[x_pix-40:x_pix+40, y_pix-40:y_pix+40] \
                                * response) - np.ma.median(pixel_grid_outer) * \
                                np.sum(mask_inner)
                                 
        
        # Instrumental error adds in quad
        
        instrumental_error = np.sqrt(np.sum(herschel_map_error[x_pix-40:x_pix+40, \
                                                    y_pix-40:y_pix+40][mask_inner]**2))
                                           
        instrumental_gaussian_error = np.sqrt(np.sum(herschel_map_error[x_pix-40:x_pix+40, \
                                                    y_pix-40:y_pix+40] * response))
                                            
        
        
        # Confusion error assumed to be 7mJy/beam
        
        confusion_error = np.sqrt(106*(7**2)) # Planck beam is 106* larger
        # Than the SPIRE beam.
        
        
        # Calibration error is 5.5%
        
        calibration_error = 0.055*Herschel_Aperture_Flux
        calibration_gaussian_error = 0.055*Herschel_Gaussian_Flux
        
        
        # Sum these in quad to get total error
        
        Herschel_Aperture_Flux_Error =  \
            np.sqrt(confusion_error**2 + instrumental_error**2  + calibration_error**2)
            
        Herschel_Gaussian_Flux_Error =  \
            np.sqrt(confusion_error**2 + instrumental_gaussian_error**2  \
            + calibration_gaussian_error**2)
    
    
        # Add these to the arrays of values
        
        Herschel_flux_array = np.append(Herschel_flux_array, Herschel_Aperture_Flux)
        Herschel_flux_error_array = np.append(Herschel_flux_error_array, Herschel_Aperture_Flux_Error)
        
        Herschel_gaussian_flux_array = np.append(Herschel_gaussian_flux_array, Herschel_Gaussian_Flux)
        Herschel_gaussian_flux_error_array = np.append(Herschel_gaussian_flux_error_array, Herschel_Gaussian_Flux_Error)
        
        
        # Add one to the source number and reset the loop
        source_number += 1
        print("Calculating " + str(source_number) + " of " + str(np.shape(pd_table)[0]))
    
    
    # For use later on, add in a singular name array and a singular ID array
    # and a singular planck aperture flux array and a singular aperfluxerr array
    
    NAME_array = np.array([])
    ID_array = np.array([])
    APERFLUX_array = np.array([])
    APERFLUX_ERR_array = np.array([])
    
    for n in np.arange(len(pd_table)):
        
        # Name Array
        
        if pd_table.iloc[[n]].NAME_PCCS2.str.contains("^([A-Za-z])",regex=True).bool() == 0:
            
            if pd_table.iloc[[n]].NAME_PCCS1.str.contains("^([A-Za-z])",regex=True).bool() == 0:
                
                NAME_array = np.append(NAME_array, pd_table.iloc[[n]].NAME_ERCSC)

            else:
                
                NAME_array = np.append(NAME_array, pd_table.iloc[[n]].NAME_PCCS1)

        else:
            NAME_array = np.append(NAME_array, pd_table.iloc[[n]].NAME_PCCS2)
           
           
        # ID Array
            
        if pd_table.iloc[[n]].ID_PCCS2.str.contains("^([A-Za-z])",regex=True).bool() == 0:
            
            if pd_table.iloc[[n]].ID_PCCS1.str.contains("^([A-Za-z])",regex=True).bool() == 0:
                
                ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_ERCSC)

            else:
                
                ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_PCCS1)

        else:
            ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_PCCS2)
            
        
                   
        # APER Array
            
        if np.isnan(pd_table.iloc[[n]].APERFLUX_PCCS2).item():
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_PCCS1).item():
                
                APERFLUX_array = np.append(APERFLUX_array, pd_table.iloc[[n]].APERFLUX_ERCSC)

            else:
                
                APERFLUX_array = np.append(APERFLUX_array, pd_table.iloc[[n]].APERFLUX_PCCS1)

        else:
            APERFLUX_array = np.append(APERFLUX_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            
        
        # APER_ERR Array
            
        if np.isnan(pd_table.iloc[[n]].APERFLUX_ERR_PCCS2).item():
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_ERR_PCCS1).item():
                
                APERFLUX_ERR_array = np.append(APERFLUX_ERR_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)

            else:
                
                APERFLUX_ERR_array = np.append(APERFLUX_ERR_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)

        else:
            APERFLUX_ERR_array = np.append(APERFLUX_ERR_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)

    pd_table['NAME'] = NAME_array
    pd_table['ID'] = ID_array
    pd_table['Planck_APERFLUX'] = APERFLUX_array
    pd_table['Planck_APERFLUX_ERR'] = APERFLUX_ERR_array
    
    # Add in these two new columns to our fits file
    
    pd_table.insert(18, 'HERSCHEL_APERFLUX', Herschel_flux_array)
    pd_table.insert(19, 'HERSCHEL_APERFLUX_ERR', Herschel_flux_error_array)
    pd_table.insert(20, 'HERSCHEL_GAUFLUX', Herschel_gaussian_flux_array)
    pd_table.insert(21, 'HERSCHEL_GAUFLUX_ERR', Herschel_gaussian_flux_error_array)
    
    
    # Convert our pd dataframe back into a astropy table
    
    ap_table = table.Table.from_pandas(pd_table)
    
    
    # Because astropy doesn't like to play, create a new fits file containing everything
    
    col = 0
    colarray = np.array([])
    while col < np.shape(ap_table.colnames)[0]:
        colname = ap_table.columns[col].name
        
        if '<U' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='A' \
            + str(ap_table[colname].dtype)[2:4], array = np.array(ap_table[colname])))
        
        if 'float' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='D', \
            array = np.array(ap_table[colname])))
       
        if 'object' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='L', \
            array = np.array(ap_table[colname])))
        
        col += 1
        
    
    # Save this fits file as something sensible within the data file
    
    cols = fits.ColDefs(colarray)
    tbhdu = fits.BinTableHDU.from_columns(cols)
    tbhdu.writeto('../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits', clobber=True)
    
    
    
    
if 0:

    # ======================== Comparing the Planck and Herschel =================
    # ================================= Fluxes ===================================
    
    
    
    """
    This file will load in the Planck and herschel catalogue created above
    , take a weighted average of the relative flux difference (Herschel - Planck / Herschel)
    between the two in....5-10 different bands, and plot these up.
    """
    
    
    
    # ================== Pre main stuff =======================================
    
    import numpy as np
    import pylab as plt
#    import pandas as pd
    from astropy.table import table
    
    
    # ====================== Main stuff ======================================
    
    
    # Get the catalogue from its location on the disk
    
    catalogue_location = "../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    
    # Get the Herschel and Aperture arrays out, doing this for both APER & GAU
    

    arrays = [pd_table.HERSCHEL_APERFLUX, pd_table.HERSCHEL_GAUFLUX]
    err_array = [pd_table.HERSCHEL_APERFLUX_ERR, pd_table.HERSCHEL_GAUFLUX_ERR]
    
    # Plot this up for both the apertureflux estimations and gauflux estimation
    
    plt.close('all')
    fig = plt.figure(figsize=(16,8))
    ax_weighted1 = plt.axes([0.075, 0.2, 0.45, 0.75])
    ax_hist1 = plt.axes([0.075, 0.07, 0.45, 0.13])
    ax_weighted2 = plt.axes([0.525, 0.2, 0.45, 0.75])
    ax_hist2 = plt.axes([0.525, 0.07, 0.45, 0.13])
    
    
    # Remove the formatting on certain axes
    
    nullfmt = plt.NullFormatter()
    ax_hist1.yaxis.set_major_formatter(nullfmt)
    ax_hist2.yaxis.set_major_formatter(nullfmt)
    ax_weighted1.xaxis.set_major_formatter(nullfmt)
    ax_weighted1.xaxis.set_major_formatter(nullfmt)
    ax_weighted2.yaxis.set_major_formatter(nullfmt)
    
    for n in [0,1]:
        
        if n == 0:
            ax_weighted = ax_weighted1
            ax_hist = ax_hist1
        else:
            ax_weighted = ax_weighted2
            ax_hist = ax_hist2
        
        h_array = arrays[n]
        herr_array = err_array[n]
        e_array = pd_table.APERFLUX_ERCSC
        eerr_array = pd_table.APERFLUX_ERR_ERCSC
        p1_array = pd_table.APERFLUX_PCCS1
        p1err_array = pd_table.APERFLUX_ERR_PCCS1
        p2_array = pd_table.APERFLUX_PCCS2
        p2err_array = pd_table.APERFLUX_ERR_PCCS1
        
        
        # Of the 98 sources currently below 0 herschel flux, 10 are LG, 10 are clumps
        # 1 is lens and 77 are cirrus, we therefore omit these and only take those
        # sisources wiht  a positive flux
    
        hplus_array = h_array[h_array > 0]
        hpluserr_array = herr_array[h_array > 0]
        
        
        # Create a histogram edges for these and bin up the data, taking the weighted
        # average
        bins = 20
        bin_edges = np.linspace(1,4,bins)
        
        weighted_average_er = np.array([])
        weighted_average_er_err = np.array([])
        av_diff_er = np.array([])
        weighted_average_pc1 = np.array([])
        weighted_average_pc1_err = np.array([])
        av_diff_pc1 = np.array([])
        weighted_average_pc2 = np.array([])
        weighted_average_pc2_err = np.array([])
        av_diff_pc2 = np.array([])
    
        for i in np.arange(np.shape(bin_edges)[0]-1):
            
            index = (np.log10(h_array) >= bin_edges[i]) * \
                                (np.log10(h_array) < bin_edges[i+1])
            
            # Calcualte the relative flux error between the two for the ERCSC
            
            vals = (hplus_array[index] - e_array[index])/hplus_array[index]
            sigma = np.sqrt((np.sqrt(hpluserr_array[index]**2 + eerr_array[index]**2)/ (hplus_array[index] - e_array[index]))**2 + \
                      (hpluserr_array[index]/hplus_array[index])**2) * vals                   
                              
            weights = 1/sigma**2
            s_weight = np.sum(weights)
            
            if s_weight == 0 :
                
                weighted_average_er = np.append(weighted_average_er,0)
                av_diff_er = np.append(av_diff_er, 1)
                weighted_average_er_err = np.append(weighted_average_er_err, 0)
    
            else:
                
                weighted_average_er = np.append(weighted_average_er, (np.sum(vals*weights))/s_weight)
                av_diff_er = np.append(av_diff_er, np.mean(hplus_array[index] - e_array[index]))
                weighted_average_er_err = np.append(weighted_average_er_err, np.sqrt(1/np.sum(sigma**(-2))))
            
            
            # Calcualte the relative flux error between the two for the PCCS1
            
            vals = (hplus_array[index] - p1_array[index])/hplus_array[index]
            sigma = np.sqrt((np.sqrt(hpluserr_array[index]**2 + p1err_array[index]**2)/ (hplus_array[index] - p1_array[index]))**2 + \
                      (hpluserr_array[index]/hplus_array[index])**2) * vals  
                              
            weights = 1/sigma**2
            s_weight = np.sum(weights)
            
            if s_weight == 0 :
                
                weighted_average_pc1 = np.append(weighted_average_pc1,0)
                av_diff_pc1 = np.append(av_diff_pc1, 1)
                weighted_average_pc1_err = np.append(weighted_average_pc1_err,0)
    
            else:
                
                weighted_average_pc1 = np.append(weighted_average_pc1, (np.sum(vals*weights))/s_weight)
                av_diff_pc1 = np.append(av_diff_pc1, np.mean(hplus_array[index] - p1_array[index]))
                weighted_average_pc1_err = np.append(weighted_average_pc1_err, np.sqrt(1/np.sum(sigma**(-2))))
    
            
            
            # Calcualte the relative flux error between the two for the PCCS2
            
            vals = (hplus_array[index] - p2_array[index])/hplus_array[index]
            sigma = np.sqrt((np.sqrt(hpluserr_array[index]**2 + p2err_array[index]**2)/ (hplus_array[index] - p2_array[index]))**2 + \
                      (hpluserr_array[index]/hplus_array[index])**2) * vals  
                                
            weights = 1/sigma**2
            s_weight = np.sum(weights)
            
            if s_weight == 0 :
                
                weighted_average_pc2 = np.append(weighted_average_pc2,0)
                av_diff_pc2 = np.append(av_diff_pc2, 1)
                weighted_average_pc2_err = np.append(weighted_average_pc2_err, 0)
    
            else:
                
                weighted_average_pc2 = np.append(weighted_average_pc2, (np.sum(vals*weights))/s_weight)
                av_diff_pc2 = np.append(av_diff_pc2, np.mean(hplus_array[index] - p2_array[index]))
                weighted_average_pc2_err = np.append(weighted_average_pc2_err, np.sqrt(1/np.sum(sigma**(-2))))
    
        
        bin_edges_lin = np.power(10,bin_edges)
            
        
        
        # Plot the weighted average
        
        ax_weighted.errorbar(bin_edges[:-1], np.abs(weighted_average_er*100), \
                        linewidth = 1.5, marker = 'o', yerr = weighted_average_er_err*100, \
                        linestyle = '-')
        ax_weighted.errorbar(bin_edges[:-1], np.abs(weighted_average_pc1)*100, \
                        linewidth = 1.5, marker = 'o', yerr = weighted_average_pc1_err*100, \
                        linestyle = '--')
        ax_weighted.errorbar(bin_edges[:-1], np.abs(weighted_average_pc2*100), \
                        linewidth = 1.5, marker = 'o', yerr = weighted_average_pc2_err*100, \
                        linestyle = ':')
        
        
        # Plot the histogram
        
        ax_hist.hist(np.log10(hplus_array), bins = bin_edges)
        
        
        # Format the graph
        
        ax_weighted.set_yscale('log')
        #ax_weighted.set_xscale('log')
        ax_weighted.set_xlim([2,4])
        ax_hist.set_xlim([2,4])
        ax_weighted.set_ylim([1e0,1e4])
        ax_hist.set_xticks([2,3,4])
        ax_hist.set_xticklabels(['10','100','1,000','10,000'], fontsize = 16)
        ax_weighted.set_yticks([1,10,100,1000])
        
        ax_hist.set_xlabel('Herschel Aperture Flux [mJy]', fontsize = 16)
        ax_weighted.axhline(10,linestyle = '--', color = 'k', linewidth = 1.5)
        
        
        #finally, label this and save it!
        
        if n == 0:
            ax_weighted.set_ylabel('Absolute Relative Flux Density Difference [%]', fontsize = 16)
            ax_weighted.legend(['Pixel Aperture Flux ERCSC', 'PCCS1', 'PCCS2'], frameon=False, \
                                numpoints = 1)
            ax_hist.set_xticks([2,3,4])
            ax_hist.set_xticklabels(['100','1,000','10,000'], fontsize = 16)
            ax_weighted.set_yticks([10,100,1000])
            ax_weighted.set_yticklabels(['10','100','100'], fontsize = 16)

        else:
            ax_weighted.legend(['Gaussian Aperture Flux ERCSC', 'PCCS1', 'PCCS2'], frameon=False, \
                                numpoints = 1)
            ax_hist.set_xticklabels([' ', '1,000','10,000'], fontsize = 16)
            ax_weighted.set_yticklabels([' ',' ',' ',' '], fontsize = 16)
            ax_weighted.set_xticklabels([' ',' ',' ',' '], fontsize = 16)
            fig.savefig('Flux_Comparison.png')


    
if 0:

    # ======================== Looking at source types ======================
    
    
    
    """
    This file will read in all of the unique Planck sources and plot their flux
    against type. We want to show both the average deviation and absolute values
    so we can't really just bin them.
    """
    
    
    
    # ================== Pre main stuff =======================================
    
    import numpy as np
    import pylab as plt
    import pandas as pd
    from astropy.table import table
    
    
    # ====================== Main stuff ======================================
            
    
    # Read in the catalogue into a pandas table
    
    catalogue_location = "../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    
    # Get a list of each source and its aperture flux, showing prefernce to the
    # PCCS2
    ID_array = np.array([])
    APER_array = np.array([])
    APER_err_array = np.array([])
    nonzero = np.abs(pd_table.HERSCHEL_APERFLUX) > 0
    
    for n in np.arange(len(pd_table)):
        
        if pd_table.iloc[[n]].ID_PCCS2.str.contains("^([A-Za-z])",regex=True).bool() == 0:
            
            if pd_table.iloc[[n]].ID_PCCS1.str.contains("^([A-Za-z])",regex=True).bool() == 0:
                
                ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_ERCSC)
                APER_array = np.append(APER_array, pd_table.iloc[[n]].APERFLUX_ERCSC)
                APER_err_array = np.append(APER_err_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)

            else:
                
                ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_PCCS1)
                APER_array = np.append(APER_array, pd_table.iloc[[n]].APERFLUX_PCCS1)
                APER_err_array = np.append(APER_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)
        else:
            ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_PCCS2)
            APER_array = np.append(APER_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            APER_err_array = np.append(APER_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)

    pd_table['ID'] = ID_array
    pd_table['APER'] = APER_array
    pd_table['APER_ERR'] = APER_err_array

    
    # Sort each index into each source type
    
    lg = pd_table.ID.str.contains("LG:")*nonzero
    cir = pd_table.ID.str.contains("Cir")*nonzero
    lens = pd_table.ID.str.contains("Lens")*nonzero
    clump = pd_table.ID.str.contains("Cluster")*nonzero
    star = pd_table.ID.str.contains("star")*nonzero
    
    
    # Plot all of these into a single graph
    
    plt.close('all')
    fig = plt.figure(figsize=(8,8))
    ax1 = plt.axes([0.15,0.1,0.8,0.85])
    index = [lg, cir, clump ]
    shape = ['s','o','^']
    cols = ['b', 'g','r']
    for i in np.arange(3):
        
        if i == 2:
            ax1.errorbar(pd_table[index[i]].APER, pd_table[index[i]].HERSCHEL_APERFLUX, linestyle = '',
                 marker = shape[i], color = cols[i], markersize=9, xerr = pd_table[index[i]].HERSCHEL_APERFLUX_ERR.values, yerr = pd_table[index[i]].HERSCHEL_APERFLUX_ERR.values)
                 
    
        else:
            ax1.errorbar(pd_table[index[i]].APER, pd_table[index[i]].HERSCHEL_APERFLUX, linestyle = '',
                 marker = shape[i], color = cols[i], markersize=9)
    
    font = {'family': 'serif',
    'color':  '0',
    'weight': 'normal',
    'size': 16,
    }   
    
    # Format
    n = np.linspace(100,3e4, 1000)
    ax1.plot(n,n, color ='k', linewidth = 2)
    #plt.axhline(np.median(pd_table[lg].HERSCHEL_APERFLUX))
    #plt.axhline(np.median(pd_table[clump].HERSCHEL_APERFLUX))
    #plt.axhline(np.median(pd_table[cir].HERSCHEL_APERFLUX))
    ax1.set_xlim([100,25000])
    ax1.set_ylim([100,25000])
    ax1.set_xscale('symlog')
    ax1.set_yscale('symlog')
    ax1.axhline(0, color='k')
    ax1.grid()
    ax1.set_xticks([100,1000,10000])
    ax1.set_xticklabels(['100','1,000','10,000'],fontsize = 16)
    ax1.set_yticks([100,1000,10000])
    ax1.set_yticklabels(['100','1,000','10,000'],fontsize = 16)
    ax1.legend(['Local Galaxies', 'Cirrus', 'Candidate Clusters'], loc =2, 
                numpoints = 1)
    ax1.set_xlabel(r'log$_{10}$ Planck Aperture Flux [mJy]', fontdict = font, fontsize = 18)
    ax1.set_ylabel(r'log$_{10}$ Herschel Aperture Flux [mJy]', fontdict = font, fontsize = 18)
    fig.savefig('Flux_Sources.png')
        
     
     


if 0:
# ======================== Counting Herschel Sources ======================



    """
    This file will reads in the Planck-Herschel sources in the planck fields file
    and simply counts the number of sources and total flux from sources brigher
    than 20mJy.
    """
    
    
    
    # ================== Pre main stuff =======================================
    
    import numpy as np
    import pylab as plt
    import pandas as pd
    from astropy.table import table
    from astropy.io import fits
    
    
    # ====================== Main stuff ======================================
            
    
    catalogue_location = "../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    unique = np.unique(pd_table.NAME)
    
    catalogue_location = "../../Data/Crossmatch/Identified/PLANCK_HERSCHEL_SOURCES_433Arcminutes"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    above20 = pd_table.F350 > 20
    

    # Find out the number of sources that make up each Planck source, and sum the totals
    
    number_array = np.array([])
    total_array = np.array([])
    error_array = np.array([])
    std_array = np.array([])
    for n in np.arange(len(unique)):
        
        
        index = (pd_table.NAME_ERCSC == unique[n]) + \
                (pd_table.NAME_PCCS1 == unique[n]) + \
                (pd_table.NAME_PCCS2 == unique[n])

            
        index = index * above20
        number = np.sum(index)
        total = np.sum(pd_table.F350[index])
        error = np.sqrt(np.sum(pd_table.E350[index]**2))
        std = np.std(pd_table.F350[index])
        
        number_array = np.append(number_array, number)
        total_array = np.append(total_array, total)
        error_array = np.append(error_array, error)
        std_array = np.append(std_array, std)

        
        
    # Once this is done Add in these 4 new columns to our fits file
        
    catalogue_location = "../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    pd_table = pd_table.sort_values('NAME')
    
    pd_table.insert(18, 'HERSCHEL_TOT_SOURCES', number_array)
    pd_table.insert(19, 'HERSCHEL_SUM_SOURCES', total_array)
    pd_table.insert(20, 'HERSCHEL_ERR_SOURCES', error_array)
    pd_table.insert(21, 'HERSCHEL_STD_SOURCES', std_array)
    
    
    # Convert our pd dataframe back into a astropy table
    
    ap_table = table.Table.from_pandas(pd_table)
    
    
    # Because astropy doesn't like to play, create a new fits file containing everything
    
    col = 0
    colarray = np.array([])
    while col < np.shape(ap_table.colnames)[0]:
        colname = ap_table.columns[col].name
        
        if '<U' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='A' \
            + str(ap_table[colname].dtype)[2:4], array = np.array(ap_table[colname])))
        
        if 'float' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='D', \
            array = np.array(ap_table[colname])))
       
        if 'object' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='L', \
            array = np.array(ap_table[colname])))
        
        col += 1
        
    
    # Save this fits file as something sensible within the data file
    
    cols = fits.ColDefs(colarray)
    tbhdu = fits.BinTableHDU.from_columns(cols)
    tbhdu.writeto('../../Data/Herschel-Planck-Match-All.fits', clobber=True)
        

# ======================== Making the table ======================


if 1:
    """
    This file will make the latex table of all the sources!
    """
    
    
    
    # ================== Pre main stuff =======================================
    
    import numpy as np
    import pylab as plt
    import pandas as pd
    from astropy.table import table
    from astropy.coordinates import SkyCoord
    from astropy import units as u
    
    
    # ====================== Main stuff ======================================
            
    catalogue_location = "../../Data/Herschel-Planck-Match-All.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    g7 = pd_table['HERSCHEL_TOT_SOURCES'] > 7
    lens = pd_table['ID'].str.contains('Lens')
    clus = pd_table['ID'].str.contains('Cluster')
    pd_table = pd_table[clus]


    pd_table = pd_table.round({'Planck_APERFLUX':0,'HERSCHEL_APERFLUX':0,'HERSCHEL_SUM_SOURCES':0, 
                               'Planck_APERFLUX_ERR':0, 'HERSCHEL_APERFLUX_ERR':0,
                               'HERSCHEL_ERR_SOURCES':0})
                               
    pd_table['P$_{Flux}$'] = pd_table['Planck_APERFLUX'].apply(int)
    pd_table['H$_{Flux}$'] = pd_table['HERSCHEL_APERFLUX'].apply(int)
    pd_table['HS$_{Flux}$'] = pd_table['HERSCHEL_SUM_SOURCES'].apply(int)
    pd_table['Planck_APERFLUX_ERR'] = pd_table['Planck_APERFLUX_ERR'].apply(int)
    #pd_table['HERSCHEL_APERFLUX_ERR'] = pd_table['HERSCHEL_APERFLUX_ERR'].apply(int)
    pd_table['HERSCHEL_ERR_SOURCES'] = pd_table['HERSCHEL_ERR_SOURCES'].apply(int)
    pd_table['N'] = pd_table['HERSCHEL_TOT_SOURCES']
    
    reliable = np.array([])
    num= np.array([])
    
    for i in np.arange(len(pd_table)):
        sigma = pd_table.iloc[[i]]['H$_{Flux}$']/pd_table.iloc[[i]]['HERSCHEL_APERFLUX_ERR']
        sigma2 = pd_table.iloc[[i]]['HS$_{Flux}$']/pd_table.iloc[[i]]['HERSCHEL_ERR_SOURCES']
        sigma3 = pd_table.iloc[[i]]['P$_{Flux}$']/pd_table.iloc[[i]]['HERSCHEL_ERR_SOURCES']
        
        if np.all([pd_table.iloc[[i]]['N'].item() >= 7, np.all([sigma.values > 5, sigma2.values > 5, sigma3.values >5])]):
            
            reliable = np.append(reliable,'Reliable')
            num = np.append(num,1)
        
        elif np.any([pd_table.iloc[[i]]['N'].item() >= 7, np.all([sigma.values > 5, sigma2.values > 5, sigma3.values >5])]):
            
            reliable = np.append(reliable,'Marginal')
            num = np.append(num,2)
            
        else:
    
            reliable = np.append(reliable,'Unreliable')
            num = np.append(num,3)
            
    pd_table['Reliability'] = reliable
    pd_table['num'] = num
    
    # As we want to save the reliability Convert our pd dataframe back into a astropy table
    
    ap_table = table.Table.from_pandas(pd_table)
    
    
    # Because astropy doesn't like to play, create a new fits file containing everything
    
    col = 0
    colarray = np.array([])
    while col < np.shape(ap_table.colnames)[0]:
        colname = ap_table.columns[col].name
        
        if '<U' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='A' \
            + str(ap_table[colname].dtype)[2:4], array = np.array(ap_table[colname])))
        
        if 'float' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='D', \
            array = np.array(ap_table[colname])))
       
        if 'object' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='L', \
            array = np.array(ap_table[colname])))
        
        col += 1
        
    
    # Save this fits file as something sensible within the data file
    
    cols = fits.ColDefs(colarray)
    tbhdu = fits.BinTableHDU.from_columns(cols)
    tbhdu.writeto('../../Data/Herschel-Planck-Match-All-Clusters.fits', clobber=True)
            
            
    # Now back to actually making the table
            
    pd_table['P$_{Flux}$'] = pd_table['P$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                             pd_table['Planck_APERFLUX_ERR'].apply(str)
    pd_table['H$_{Flux}$'] = pd_table['H$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                             pd_table['HERSCHEL_APERFLUX_ERR'].apply(str)
    pd_table['HS$_{Flux}$'] = pd_table['HS$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                             pd_table['HERSCHEL_ERR_SOURCES'].apply(str)
    
    coord = SkyCoord(ra = pd_table.RA * u.degree, dec = pd_table.DEC * u.degree)
    x = coord.to_string('hmsdms', sep =':', precision = 0)
    x = [i.split() for i in x]
    pd_table['RA'] = [i[0] for i in x]
    pd_table['DEC'] = [i[1] for i in x]
    
    f = open('Table_AllSources','w')
    pd_table = pd_table.sort_values(by = 'HERSCHEL_TOT_SOURCES', ascending = False)
    f.write(pd_table[['Field','NAME','RA','DEC','P$_{Flux}$','H$_{Flux}$','N',
                      'HS$_{Flux}$']].to_latex(index = False, longtable = True, index_names = False,
            sparsify = False, escape = False,column_format='lllllllll'))
    
    f.close()
    
    if 1:
        catalogue_location = "../../Data/Herschel-Planck-Match-All.fits"
        ap_table = table.Table.read(catalogue_location)
        pd_table = ap_table.to_pandas()
        g7 = pd_table['HERSCHEL_TOT_SOURCES'] > 14
        lens = pd_table['ID'].str.contains('Lens')
        clus = pd_table['ID'].str.contains('Cluster')
        pd_table = pd_table[lens*g7]
        
        pd_table = pd_table.round({'Planck_APERFLUX':0,'HERSCHEL_APERFLUX':0,'HERSCHEL_SUM_SOURCES':0, 
                                   'Planck_APERFLUX_ERR':0, 'HERSCHEL_APERFLUX_ERR':0,
                                   'HERSCHEL_ERR_SOURCES':0})
                                   
        pd_table['P$_{Flux}$'] = pd_table['Planck_APERFLUX'].apply(int)
        pd_table['H$_{Flux}$'] = pd_table['HERSCHEL_APERFLUX'].apply(int)
        pd_table['HS$_{Flux}$'] = pd_table['HERSCHEL_SUM_SOURCES'].apply(int)
        pd_table['Planck_APERFLUX_ERR'] = pd_table['Planck_APERFLUX_ERR'].apply(int)
        pd_table['HERSCHEL_APERFLUX_ERR'] = pd_table['HERSCHEL_APERFLUX_ERR'].apply(int)
        pd_table['HERSCHEL_ERR_SOURCES'] = pd_table['HERSCHEL_ERR_SOURCES'].apply(int)
        pd_table['N'] = pd_table['HERSCHEL_TOT_SOURCES']
        
                
        pd_table['P$_{Flux}$'] = pd_table['P$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                                 pd_table['Planck_APERFLUX_ERR'].apply(str)
        pd_table['H$_{Flux}$'] = pd_table['H$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                                 pd_table['HERSCHEL_APERFLUX_ERR'].apply(str)
        pd_table['HS$_{Flux}$'] = pd_table['HS$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                                 pd_table['HERSCHEL_ERR_SOURCES'].apply(str)
        
        coord = SkyCoord(ra = pd_table.RA * u.degree, dec = pd_table.DEC * u.degree)
        x = coord.to_string('hmsdms', sep =':', precision = 0)
        x = [i.split() for i in x]
        pd_table['RA'] = [i[0] for i in x]
        pd_table['DEC'] = [i[1] for i in x]
        
        f = open('Table_AllSourcesLens','w')
        pd_table = pd_table.sort_values(by = 'N', ascending = False)
        f.write(pd_table[['Field','NAME','RA','DEC','P$_{Flux}$','H$_{Flux}$','N',
                          'HS$_{Flux}$']].to_latex(index = False, index_names = False,
                sparsify = False, escape = False,column_format='lllllllll'))
        
        f.close()

==> Paper_revised_postreferee (copy)/Discussion/update.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Apr 29 11:53:17 2016

@author: JG1714


Discussion and comparrison to other models


"""


if 0:
    
    # ======================== Comparison to Negrellos predictions =================

    
    """
   This file will load in the catalogue, examine the planck 353 (850um) fluxes
   of a bunch of sources, and compare this to  what we expect from negrellows predictions
   about the universe.
   """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    import numpy as np
    import astropy as ap
    import pandas as pd
    from astropy import table
    import pylab as plt
    
    
    # ============================ Main stuff =============================
    

    # Select all of the sources from the catalogue.
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All-Clusters.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()

    # Get the 353 flux, showing a prefernce for the PCCS2 over the PCCS1 or ERCSC
    
    A353_array = np.array([])
    A353_err_array = np.array([])
    
    for n in np.arange(len(pd_table)):
        
        if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS2.item()):
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS1.item()):
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX353_ERCSC)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX353_ERR_ERCSC)

            else:
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS1)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS1)
        else:
            
            A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS2)
            A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS2)

    pd_table['APERFLUX_353'] = A353_array
    pd_table['APERFLUX_ERR_353'] = A353_err_array


    # Select all our reliable cluster sources

    rel = (pd_table['Reliability'] == 'Reliable') + (pd_table['Reliability'] == 'Marginal')
    det = pd_table.APERFLUX_353/pd_table[rel].APERFLUX_ERR_353 >= 3
    
    x1 = (np.median(pd_table[rel*det].APERFLUX_353))
    x11 = x1 + (np.std(pd_table[rel*det].APERFLUX_353))
    x12 = x1 - (np.std(pd_table[rel*det].APERFLUX_353))
    x2= np.log10((sum(rel * det) / 1066) * (180/np.pi)**2)
    x21 = np.log10(((sum(rel * det) + np.sqrt(sum(rel * det))) / 1066) * (180/np.pi)**2)
    x22 = np.log10(((sum(rel * det) - np.sqrt(sum(rel * det))) / 1066) * (180/np.pi)**2)

    x2e = np.log10((np.sqrt(sum(rel * det)) / 1066) * (180/np.pi)**2)
    

    plt.plot([x1, x1],[x21, x22], marker = 'o', color = 'b')
    plt.plot([x11, x12],[x2, x2], marker = 'o', color = 'b')

    plt.xlim([0.1,4000])
    plt.xscale('log')
    plt.ylim([0,10])


if 0:
    
    # ======================== Comparison to Granatos predictions =================

    
    """
   This file will load in the catalogue, examine the planck 353 (850um) fluxes
   of a bunch of sources, and compare this to  what we expect from negrellows predictions
   about the universe.
   """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    import numpy as np
    import astropy as ap
    import pandas as pd
    from astropy import table
    import pylab as plt
    
    
    # ============================ Main stuff =============================
    

    # Select all of the sources from the catalogue.
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All-Clusters.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()

    # Get the 353 flux, showing a prefernce for the PCCS2 over the PCCS1 or ERCSC
    
    A353_array = np.array([])
    A353_err_array = np.array([])
    A545_array = np.array([])
    A545_err_array = np.array([])
    A857_array = np.array([])
    A857_err_array = np.array([])

    
    for n in np.arange(len(pd_table)):
        
        if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS2.item()):
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS1.item()):
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX353_ERCSC)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX353_ERR_ERCSC)
                  
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX545_ERCSC)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX545_ERR_ERCSC)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_ERCSC)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)
            else:
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS1)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS1)
                
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS1)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS1)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS1)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)
        else:
            
            A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS2)
            A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS2)

            A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS2)
            A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS2)
            
            A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)
   
    pd_table['APERFLUX_353'] = A353_array
    pd_table['APERFLUX_ERR_353'] = A353_err_array
    
    pd_table['APERFLUX_545'] = A545_array
    pd_table['APERFLUX_ERR_545'] = A545_err_array
    
    pd_table['APERFLUX_857'] = A857_array
    pd_table['APERFLUX_ERR_857'] = A857_err_array



    # Select all our reliable cluster sources

    rel = (pd_table['Reliability'] == 'Reliable') + (pd_table['Reliability'] == 'Marginal')
    det1 = pd_table.APERFLUX_353/pd_table[rel].APERFLUX_ERR_353 >= 3
    det2 = pd_table.APERFLUX_545/pd_table[rel].APERFLUX_ERR_545 >= 3
    det3 = pd_table.APERFLUX_857/pd_table[rel].APERFLUX_ERR_857 >= 3
    det4 = pd_table.HERSCHEL_SUM_SOURCES/pd_table[rel].HERSCHEL_STD_SOURCES >= 3
    
    sel = rel*det1
    
    x1 = np.median(pd_table[sel].APERFLUX_353)
    x11 = x1 + (np.std(pd_table[sel].APERFLUX_353))
    x12 = x1 - (np.std(pd_table[sel].APERFLUX_353))

    x1 = np.log10(x1)
    x11 = np.log10(x11)
    x12 = np.log10(x12)
    
    x2= np.log10((sum(sel) / 1066))
    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))



    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'g')
    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'g')
    
    
    
    
    sel = rel*det2
    
    x1 = np.median(pd_table[sel].APERFLUX_545)
    x11 = x1 + (np.std(pd_table[sel].APERFLUX_545))
    x12 = x1 - (np.std(pd_table[sel].APERFLUX_545))

    x1 = np.log10(x1)
    x11 = np.log10(x11)
    x12 = np.log10(x12)
    
    x2= np.log10((sum(sel) / 1066))
    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))



    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'b')
    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'b')
    0
    
    
    
    sel = rel*det3
    
    x1 = np.median(pd_table[sel].APERFLUX_857)
    x11 = x1 + (np.std(pd_table[sel].APERFLUX_857))
    x12 = x1 - (np.std(pd_table[sel].APERFLUX_857))

    x1 = np.log10(x1)
    x11 = np.log10(x11)
    x12 = np.log10(x12)
    
    x2= np.log10((sum(sel) / 1066))
    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))



    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'r')
    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'r')


    plt.xlim([0.7,3.2])
    plt.ylim([-2,0])


    
        
    sel = rel*det4
    
    x1 = np.median(pd_table[sel].HERSCHEL_SUM_SOURCES)
    x11 = x1 + (np.std(pd_table[sel].HERSCHEL_SUM_SOURCES))
    x12 = x1 - (np.std(pd_table[sel].HERSCHEL_SUM_SOURCES))

    x1 = np.log10(x1)
    x11 = np.log10(x11)
    x12 = np.log10(x12)
    
    x2= np.log10((sum(sel) / 1066))
    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))



    plt.plot([x1, x1],[x21, x22], marker = 's', color = 'k', linewidth = 1.5)
    plt.plot([x11, x12],[x2, x2], marker = 's', color = 'k', linewidth = 1.5)


    plt.xlim([0.7,3.2])
    plt.ylim([-2,0])





if 0:
    
    # ======================== Comparison to Granatos flux predictions =================

    
    """
   This file will load in the catalogue, examine the planck 353 (850um) fluxes
   of a bunch of sources, and compare this to  what we expect from negrellows predictions
   about the universe.
   """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    import numpy as np
    import astropy as ap
    import pandas as pd
    from astropy import table
    import pylab as plt
    
    
    # ============================ Main stuff =============================
    

    # Select all of the sources from the catalogue.
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All-Clusters.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()

    # Get the 353 flux, showing a prefernce for the PCCS2 over the PCCS1 or ERCSC
    
    A353_array = np.array([])
    A353_err_array = np.array([])
    A545_array = np.array([])
    A545_err_array = np.array([])
    A857_array = np.array([])
    A857_err_array = np.array([])

    
    for n in np.arange(len(pd_table)):
        
        if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS2.item()):
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS1.item()):
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX353_ERCSC)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX353_ERR_ERCSC)
                  
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX545_ERCSC)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX545_ERR_ERCSC)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_ERCSC)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)
            else:
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS1)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS1)
                
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS1)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS1)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS1)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)
        else:
            
            A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS2)
            A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS2)

            A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS2)
            A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS2)
            
            A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)
   
    pd_table['APERFLUX_353'] = A353_array
    pd_table['APERFLUX_ERR_353'] = A353_err_array
    
    pd_table['APERFLUX_545'] = A545_array
    pd_table['APERFLUX_ERR_545'] = A545_err_array
    
    pd_table['APERFLUX_857'] = A857_array
    pd_table['APERFLUX_ERR_857'] = A857_err_array



    # Select all our reliable cluster sources

    rel = (pd_table['Reliability'] == 'Reliable') + (pd_table['Reliability'] == 'Marginal')
    det1 = pd_table.APERFLUX_353/pd_table[rel].APERFLUX_ERR_353 >= 3
    det2 = pd_table.APERFLUX_545/pd_table[rel].APERFLUX_ERR_545 >= 3
    det3 = pd_table.APERFLUX_857/pd_table[rel].APERFLUX_ERR_857 >= 3
    det4 = pd_table.HERSCHEL_SUM_SOURCES/pd_table[rel].HERSCHEL_STD_SOURCES >= 3
    
    sel = rel*det4
    
    #plt.hist(np.log10(pd_table[sel].APERFLUX_857).values, bins = np.linspace(0,3,16),
    #                  alpha = 0.2)

    
    a = np.histogram(np.log10(pd_table[sel].HERSCHEL_SUM_SOURCES.values), bins = np.linspace(0,3,16), normed = True)
    plt.bar(a[1][:-1],24*a[0]/np.sum(a[0]), width = 0.2, color = 'r', hatch = 'x', alpha = 0.5)
    
    plt.xlim([0.1,3])
    plt.ylim([0,15])
    
    
if 1:
    
    # ======================== Comparison to Granatos predictions =================

    
    """
   This file will load in the data, and compare it to Negrellos new predictions
   """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    import numpy as np
    import astropy as ap
    import pandas as pd
    from astropy import table
    import pylab as plt
    
    
    # ============================ Main stuff =============================
    

    # Select all of the sources from the catalogue.
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All-Clusters.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()

    # Get the 353 flux, showing a prefernce for the PCCS2 over the PCCS1 or ERCSC
    
    A353_array = np.array([])
    A353_err_array = np.array([])
    A545_array = np.array([])
    A545_err_array = np.array([])
    A857_array = np.array([])
    A857_err_array = np.array([])

    
    for n in np.arange(len(pd_table)):
        
        if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS2.item()):
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_353_PCCS1.item()):
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX353_ERCSC)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX353_ERR_ERCSC)
                  
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX545_ERCSC)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX545_ERR_ERCSC)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_ERCSC)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)
            else:
                
                A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS1)
                A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS1)
                
                A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS1)
                A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS1)
                
                A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS1)
                A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)
        else:
            
            A353_array = np.append(A353_array, pd_table.iloc[[n]].APERFLUX_353_PCCS2)
            A353_err_array = np.append(A353_err_array, pd_table.iloc[[n]].APERFLUX_ERR_353_PCCS2)

            A545_array = np.append(A545_array, pd_table.iloc[[n]].APERFLUX_545_PCCS2)
            A545_err_array = np.append(A545_err_array, pd_table.iloc[[n]].APERFLUX_ERR_545_PCCS2)
            
            A857_array = np.append(A857_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            A857_err_array = np.append(A857_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)
   
    pd_table['APERFLUX_353'] = A353_array
    pd_table['APERFLUX_ERR_353'] = A353_err_array
    
    pd_table['APERFLUX_545'] = A545_array
    pd_table['APERFLUX_ERR_545'] = A545_err_array
    
    pd_table['APERFLUX_857'] = A857_array
    pd_table['APERFLUX_ERR_857'] = A857_err_array

    
    # Load in the new predictions
    #pred = 0
    pred = np.genfromtxt('NgtF_protoclusters_350micron_short.txt')
    
    plt.plot(np.power(10,pred[:,0]), pred[:,1], color='r')
    plt.plot(np.power(10,pred[:,0]), pred[:,2], color='b')
    #plt.plot(pred[:,0], np.log10(pred[:,3]))
    #plt.plot(pred[:,0], np.log10(pred[:,4]))
    # Select all our reliable cluster sources

    rel = (pd_table['Reliability'] == 'Reliable') + (pd_table['Reliability'] == 'Marginal')
    det1 = pd_table.APERFLUX_353/pd_table[rel].APERFLUX_ERR_353 >= 3
    det2 = pd_table.APERFLUX_545/pd_table[rel].APERFLUX_ERR_545 >= 3
    det3 = pd_table.APERFLUX_857/pd_table[rel].APERFLUX_ERR_857 >= 4
    det4 = pd_table.HERSCHEL_APERFLUX/pd_table[rel].HERSCHEL_APERFLUX_ERR >= 4
    det5 = pd_table.HERSCHEL_GAUFLUX/pd_table[rel].HERSCHEL_GAUFLUX_ERR >= 4
#    
#    sel = rel*det1
#    
#    x1 = np.median(pd_table[sel].APERFLUX_353)
#    x11 = x1 + (np.std(pd_table[sel].APERFLUX_353))
#    x12 = x1 - (np.std(pd_table[sel].APERFLUX_353))
#
#    x1 = np.log10(x1)
#    x11 = np.log10(x11)
#    x12 = np.log10(x12)
#    
#    x2= np.log10((sum(sel) / 1066))
#    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
#    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))
#
#
#
#    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'g')
#    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'g')
#    
#    
#    
#    
#    sel = rel*det2
#    
#    x1 = np.median(pd_table[sel].APERFLUX_545)
#    x11 = x1 + (np.std(pd_table[sel].APERFLUX_545))
#    x12 = x1 - (np.std(pd_table[sel].APERFLUX_545))
#
#    x1 = np.log10(x1)
#    x11 = np.log10(x11)
#    x12 = np.log10(x12)
#    
#    x2= np.log10((sum(sel) / 1066))
#    x21 = np.log10(((sum(sel) + np.sqrt(sum(sel))) / 1066))
#    x22 = np.log10(((sum(sel) - np.sqrt(sum(sel))) / 1066))
#
#
#
#    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'b')
#    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'b')
#    0
#    
#    
#    
#    sel = rel*det3
#    sel = det3
#    
#    x1 = np.median(pd_table[sel].APERFLUX_857)
#    x11 = x1 + (np.std(pd_table[sel].APERFLUX_857))
#    x12 = x1 - (np.std(pd_table[sel].APERFLUX_857))
#
#    x1 = np.log10(x1)
#    x11 = np.log10(x11)
#    x12 = np.log10(x12)
#    
#    x2= np.log10(3283 * (sum(sel) / 1066))
#    x21 = np.log10(3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
#    x22 = np.log10((3283 *(sum(sel) - np.sqrt(sum(sel))) / 1066))
#
##
#
#    plt.plot([x1, x1],[x21, x22], marker = '^', color = 'r')
#    plt.plot([x11, x12],[x2, x2], marker = '^', color = 'r')
#
#
##    plt.xlim([0.7,3.2])
##    plt.ylim([-2,0])
#
#
#    
#        
#    sel = rel*det4
#    sel = det4
#    
#    x1 = np.median(pd_table[sel].HERSCHEL_SUM_SOURCES)
#    x11 = x1 + (np.std(pd_table[sel].HERSCHEL_SUM_SOURCES))
#    x12 = x1 - (np.std(pd_table[sel].HERSCHEL_SUM_SOURCES))
#
#    x1 = np.log10(x1)
#    x11 = np.log10(x11)
#    x12 = np.log10(x12)
#    
#    x2= np.log10(3283 *(sum(sel) / 1066))
#    x21 = np.log10(3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
#    x22 = np.log10(3283 *((sum(sel) - np.sqrt(sum(sel))) / 1066))
#
#
#
#    plt.plot([x1, x1],[x21, x22], marker = 's', color = 'k', linewidth = 1.5)
#    plt.plot([x11, x12],[x2, x2], marker = 's', color = 'k', linewidth = 1.5)
#    
#    

#
#    plt.xlim([0.7,3.2])
#    plt.ylim([-2,0])


plt.xlabel('flux (mJy))')
plt.ylabel('N(>S))')


sel = rel*det3
#sel = det3

x1 = np.median(pd_table[sel].APERFLUX_857)
x11 = x1 + (np.std(pd_table[sel].APERFLUX_857))
x12 = x1 - (np.std(pd_table[sel].APERFLUX_857))



x2= (3283 * (sum(sel) / 1066))
x21 = (3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
x22 = ((3283 *(sum(sel) - np.sqrt(sum(sel))) / 1066))

#

plt.plot([x1, x1],[x21, x22], marker = '^', color = 'k')
plt.plot([x11, x12],[x2, x2], marker = '^', color = 'k')


#    plt.xlim([0.7,3.2])
#    plt.ylim([-2,0])



    
sel = rel*det4
#sel = det4

x1 = np.median(pd_table[sel].HERSCHEL_APERFLUX)
x11 = x1 + (np.std(pd_table[sel].HERSCHEL_APERFLUX)/np.sqrt(sum(sel)))
x12 = x1 - (np.std(pd_table[sel].HERSCHEL_APERFLUX)/np.sqrt(sum(sel)))


x1 = (x1)
x11 =(x11)
x12 = (x12)

x2= (3283 *(sum(sel) / 1066))
x21 = (3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
x22 = (3283 *((sum(sel) - np.sqrt(sum(sel))) / 1066))



plt.plot([x1, x1],[x21, x22], marker = 's', color = 'b', linewidth = 1.5)
plt.plot([x11, x12],[x2, x2], marker = 's', color = 'b', linewidth = 1.5)



sel = rel*det5
#sel = det4

x1 = np.median(pd_table[sel].HERSCHEL_GAUFLUX)
x11 = x1 + (np.std(pd_table[sel].HERSCHEL_GAUFLUX)/np.sqrt(sum(sel)))
x12 = x1 - (np.std(pd_table[sel].HERSCHEL_GAUFLUX)/np.sqrt(sum(sel)))


x1 = (x1)
x11 =(x11)
x12 = (x12)

x2= (3283 *(sum(sel) / 1066))
x21 = (3283 *((sum(sel) + np.sqrt(sum(sel))) / 1066))
x22 = (3283 *((sum(sel) - np.sqrt(sum(sel))) / 1066))



plt.plot([x1, x1],[x21, x22], marker = 's', color = 'r', linewidth = 1.5)
plt.plot([x11, x12],[x2, x2], marker = 's', color = 'r', linewidth = 1.5)

plt.xscale('log')
plt.yscale('log')

==> Paper_revised_postreferee (copy)/FluxComparison/update.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 13 14:41:36 2016

@author: JG1714

This file will load in the Planck unique sources catalogue, get each source, 
load in the associated Herschel map, sum the pixels that would have fallen
within the planck beam and construct a new column that includes the Herschel
estimate of the flux along with it's error.
"""


if 0:
    
    # ======================== Calculating Aperture and Gaussian =================
    # ==========================Fluxes of Herschel Sources =======================
    
    """
    This file will load in the Planck unique sources catalogue, get each source, 
    load in the associated Herschel map, sum the pixels that would have fallen
    within the planck beam and construct a new column that includes the Herschel
    estimate of the flux along with it's error.
    """
    
    
    # ========================= PRE-MAIN STUFF ======================
    
    # Import what we need
    
    import numpy as np
    import astropy.table as table
    from astropy.io import fits
    import pandas as pd
    import astropy.units as u
    from astropy import wcs
    
    # Import the locations of all of the maps
    
    maps = {"G09": "../../Data/H-ATLAS/G09_Map.fits",
            "G12": "../../Data/H-ATLAS/G12_Map.fits",
            "G15": "../../Data/H-ATLAS/G15_Map.fits",
            "NGP": "../../Data/H-ATLAS/NGP_Map.fits",
            "SGP": "../../Data/H-ATLAS/SGP_Map.fits",
            "ADFS": "../../Data/HerMES/ADFS_Map.fits",
            "Bootes": "../../Data/HerMES/Bootes-HerMES_Map.fits",
            "CDFS": "../../Data/HerMES/CDFS-SWIRE_Map.fits",
            "COSMOS": "../../Data/HerMES/COSMOS_Map.fits",
            "EGS": "../../Data/HerMES/EGS-HerMES_Map.fits",
            "ELAIS-N1": "../../Data/HerMES/ELAIS-N1-HerMES_Map.fits",
            "ELAIS-S1": "../../Data/HerMES/ELAIS-S1-SWIRE_Map.fits",
            "FLS": "../../Data/HerMES/FLS_Map.fits",
            "FLS": "../../Data/HerMES/FLS_Map.fits",
            "GOODS-NORTH": "../../Data/HerMES/GOODS-North_Map.fits",
            "HELMS": "../../Data/HerMES/HELMS_Map.fits",
            "HERS": "../../Data/HerMES/Hers_Map.fits",
            "Lockman": "../../Data/HerMES/Lockman-SWIRE_Map.fits",
            "XMM-LSS": "../../Data/HerMES/XMM-LSS-SWIRE_Map.fits",
            }
            
    # Import the error maps for the H-ATLAS data
    
    error_maps = {"G09": "../../Data/H-ATLAS/G09_Error.fits",
            "G12": "../../Data/H-ATLAS/G12_Error.fits",
            "G15": "../../Data/H-ATLAS/G15_Error.fits",
            "NGP": "../../Data/H-ATLAS/NGP_Error.fits",
            "SGP": "../../Data/H-ATLAS/SGP_Error.fits",
            }
    
    
    # Set the pixel size for all the fields
    
    HermPixSize = 0.00231481483206 * u.degree
    NGPSGPPixSize = 0.00222222 * u.degree
    GAMAPixSize = 0.00277778 * u.degree
    HELMSPixSize = 0.00275 * u.degree
    HERSPixSize = 0.0023148 * u.degree
    
    PixSize = {"HerMES": HermPixSize, "NGPSGP": NGPSGPPixSize, 
                "GAMA": GAMAPixSize, "HELMS": HELMSPixSize, "HERS": HERSPixSize}
    
    
    
    # Calculate the conversion factors 822.58 is the SPIRE beam area @ 350um.
    # Converts from Jy/Beam to mJy/Pixel
    
    HermConvFact = 1000/(822.58/HermPixSize.to('arcsecond').value**2)
    NGPSGPConvFact =  1000/(822.58/NGPSGPPixSize.to('arcsecond').value**2)
    GAMAConvFact = 1000/(822.58/GAMAPixSize.to('arcsecond').value**2)
    HELMSConvFact = 1000/(822.58/HELMSPixSize.to('arcsecond').value**2)
    HERSConvFact = 1000/(822.58/HERSPixSize.to('arcsecond').value**2)
    
    ConvFact = {"HerMES": HermConvFact, "NGPSGP": NGPSGPConvFact, 
                "GAMA": GAMAConvFact, "HELMS": HELMSConvFact, "HERS": HERSConvFact}
                
    
    # Confusion noise estimated to be 7mJy/beam in the 350um band
    
    ConfusionPerBeam = 7e-3
    
    
    
    # ========================= MAIN STUFF ======================
    
    # Load in the Planck unique sources catalogue
    
    catalogue_location = "../../Data/Crossmatch/Identified/PLANCK_HERSCHEL_UNIQUE"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    
    # Load in the first source and set up arrays to hold calculated values
    
    source_number = 0
    
    
    
    # Loop over all of the sources
    # Since this has now been done, we change the requirements to false
    
    Herschel_flux_array = np.array([])
    Herschel_flux_error_array = np.array([])
    Herschel_gaussian_flux_array = np.array([])
    Herschel_gaussian_flux_error_array = np.array([])
    while source_number < np.shape(pd_table)[0]:
    #while False:
            
        row = pd_table.iloc[[source_number]]
        
        
        # Get the map and position
        
        field = row['Field'].values[0].strip()
        ra = row.RA.values[0]
        dec = row.DEC.values[0]
        
        
        # Set the survey we have taken this from for conversion purposes.
                
        if field == "ADFS" or field == "Bootes" or field == "CDFS" or field == "COSMOS" \
                           or field == "EGS" or field == "ELAIS-N1" or field == "ELAIS-S1" \
                           or field == "FLS" or field == "GOODS-NORTH" or field == "Lockman" \
                           or field == "XMM-LSS":
            survey = "HerMES"
            error_index = 2
            wcs_index = 1
        elif field == "NGP" or field == "SGP":
            survey = "NGPSGP"
            wcs_index = 0
        elif field == "G09" or field == "G12" or field == "G15":
            survey = "GAMA"
            wcs_index = 0
        elif field == "HELMS":
            survey = "HELMS"
            wcs_index = 1
            error_index = 2
        elif field == "HERS":
            survey = "HERS"
            error_index = 2
            wcs_index = 1
            
        
        # Load in the map and convert
        
        herschel_map = np.transpose(ConvFact[survey]*fits.getdata(maps[field]))
        
        
        # Load in the error map and convert
        
        if survey == "HerMES" or survey == "HELMS" or survey == "HERS":
            herschel_map_error = np.transpose(ConvFact[survey] * \
                                                fits.getdata(maps[field] , error_index))
        else:
            herschel_map_error = np.transpose(ConvFact[survey] * \
                                                fits.getdata(error_maps[field]))
        
        
        # Load in the wcs
        
        hdulist = fits.open(maps[field])
        w = wcs.WCS(hdulist[wcs_index].header)
        
        
        # Set an inner and outer aperture
        
        inner_aperture = 4.33 * u.arcminute
        outer_aperture = 2 * inner_aperture
        
        
        # Define a mask to be used when calculating aperture photometry, both for inner
        # and outer
        
        x_pixels, y_pixels = np.mgrid[0 : 80 , 0 : 80] - 40
                    
        distance = np.hypot(x_pixels ,y_pixels) * PixSize[survey].to('arcsecond').value
        
        mask_inner = distance <= inner_aperture.to('arcsecond').value
        mask_outer = (distance <= outer_aperture.to('arcsecond').value) * \
                     (distance >= inner_aperture.to('arcsecond').value)
        
        
        # Get the x pixel and y pixel for the target
        
        x_pix, y_pix = np.round(w.wcs_world2pix(ra, dec, 0))
        x_pix = int(x_pix)
        y_pix = int(y_pix)
        
        
        # Check to see that this will be on the map, and set the flux to 0 if not
        
        if x_pix + 45 > np.shape(herschel_map)[0] or x_pix - 45 < 0 \
            or y_pix + 45 > np.shape(herschel_map)[1] or y_pix - 45 < 0:
                Herschel_flux_array = np.append(Herschel_flux_array, 0)
                Herschel_flux_error_array = np.append(Herschel_flux_error_array, 0)
                Herschel_gaussian_flux_array = np.append(Herschel_gaussian_flux_array, 0)
                Herschel_gaussian_flux_error_array = np.append(Herschel_gaussian_flux_error_array, 0)
                source_number += 1
                print('Skipped')
                continue
    
    
        
        
        # Extract an "image" of the region we're interested in using out masks
        
        pixel_grid = np.array(herschel_map[x_pix-40:x_pix+40, \
                                                        y_pix-40:y_pix+40][mask_inner])
        pixel_grid_outer = np.array(herschel_map[x_pix-40:x_pix+40, \
                                                        y_pix-40:y_pix+40][mask_outer])
                                                        
        
        # We can also use a gaussian response beam to do this
        
        x_pixels2, y_pixels2 = np.mgrid[0 : 80 , 0 : 80] - 40
        distance2 = np.hypot(x_pixels2 ,y_pixels2) * PixSize[survey].to('arcsecond').value
        response = np.exp(-0.5 * \
            ((2 * np.sqrt(2 * np.log(2))) * distance2 / ( PixSize[survey].to('arcsec').value * 2 * inner_aperture.to('arcsec').value / PixSize[survey].to('arcsec').value))**2)
        
        
        # Then the total is just the response times the map. The background is still subtracted by the outer 
        # aperture
        
        
        
        # To get the total area, We can put down 1000 random beams on the map and plot a hist
        # of their values. However, it is likely that this simply not the case as we
        # have better information than that. Leaving it in for posterity though!
        
        #n = 0
        #flux_array = np.array([])
        #while n < 1000:
        #    
        #    n=n+1
        #    x_pix = np.random.randint(0,np.shape(herschel_map)[0])
        #    y_pix = np.random.randint(0,np.shape(herschel_map)[1])
        #    
        #    if x_pix + 45 > np.shape(herschel_map)[0] or x_pix - 45 < 0 \
        #    or y_pix + 45 > np.shape(herschel_map)[1] or y_pix - 45 < 0:
        #        n=n-1
        #        print('Skipped')
        #        continue
        #    
        #    pixel_grid = np.array(herschel_map[x_pix-40:x_pix+40, \
        #                                                y_pix-40:y_pix+40][mask_inner])
        #    pixel_grid_outer = np.array(herschel_map[x_pix-40:x_pix+40, \
        #                                                y_pix-40:y_pix+40][mask_outer])
        #
        #    if np.any(np.isnan(pixel_grid)):
        #        n=n-1
        #        print('Skipped')
        #        continue
        #    flux_array = np.append(flux_array, np.sum(pixel_grid) - \
        #                         np.median(pixel_grid_outer) * np.sum(mask_outer))
        #
        #x = flux_array[np.isnan(flux_array)==0]
        
        
        # Check to see if any are invalid, if so skip
        
        if np.any(np.isnan(pixel_grid)) or np.any(np.isnan(pixel_grid_outer)):
            Herschel_flux_array = np.append(Herschel_flux_array, 0)
            Herschel_flux_error_array = np.append(Herschel_flux_error_array, 0)
            Herschel_gaussian_flux_array = np.append(Herschel_gaussian_flux_array, 0)
            Herschel_gaussian_flux_error_array = np.append(Herschel_gaussian_flux_error_array, 0)
            source_number += 1
            print('Skipped')
            continue
        
        
        # Aperture flux is the inner mask - median outer mask * number of pixels
        
        Herschel_Aperture_Flux = np.ma.sum(pixel_grid) - \
                                 np.ma.median(pixel_grid_outer) * np.sum(mask_inner)

        
        # Gaussian Flux is the herschel map times the response
        
        Herschel_Gaussian_Flux = np.sum(herschel_map[x_pix-40:x_pix+40, y_pix-40:y_pix+40] \
                                * response) - np.ma.median(pixel_grid_outer) * \
                                np.sum(mask_inner)
                                 
        
        # Instrumental error adds in quad
        
        instrumental_error = np.sqrt(np.sum(herschel_map_error[x_pix-40:x_pix+40, \
                                                    y_pix-40:y_pix+40][mask_inner]**2))
                                           
        instrumental_gaussian_error = np.sqrt(np.sum(herschel_map_error[x_pix-40:x_pix+40, \
                                                    y_pix-40:y_pix+40] * response))
                                            
        
        
        # Confusion error assumed to be 7mJy/beam
        
        confusion_error = np.sqrt(106*(7**2)) # Planck beam is 106* larger
        # Than the SPIRE beam.
        
        
        # Calibration error is 5.5%
        
        calibration_error = 0.055*Herschel_Aperture_Flux
        calibration_gaussian_error = 0.055*Herschel_Gaussian_Flux
        
        
        # Sum these in quad to get total error
        
        Herschel_Aperture_Flux_Error =  \
            np.sqrt(confusion_error**2 + instrumental_error**2  + calibration_error**2)
            
        Herschel_Gaussian_Flux_Error =  \
            np.sqrt(confusion_error**2 + instrumental_gaussian_error**2  \
            + calibration_gaussian_error**2)
    
    
        # Add these to the arrays of values
        
        Herschel_flux_array = np.append(Herschel_flux_array, Herschel_Aperture_Flux)
        Herschel_flux_error_array = np.append(Herschel_flux_error_array, Herschel_Aperture_Flux_Error)
        
        Herschel_gaussian_flux_array = np.append(Herschel_gaussian_flux_array, Herschel_Gaussian_Flux)
        Herschel_gaussian_flux_error_array = np.append(Herschel_gaussian_flux_error_array, Herschel_Gaussian_Flux_Error)
        
        
        # Add one to the source number and reset the loop
        source_number += 1
        print("Calculating " + str(source_number) + " of " + str(np.shape(pd_table)[0]))
    
    
    # For use later on, add in a singular name array and a singular ID array
    # and a singular planck aperture flux array and a singular aperfluxerr array
    
    NAME_array = np.array([])
    ID_array = np.array([])
    APERFLUX_array = np.array([])
    APERFLUX_ERR_array = np.array([])
    
    for n in np.arange(len(pd_table)):
        
        # Name Array
        
        if pd_table.iloc[[n]].NAME_PCCS2.str.contains("^([A-Za-z])",regex=True).bool() == 0:
            
            if pd_table.iloc[[n]].NAME_PCCS1.str.contains("^([A-Za-z])",regex=True).bool() == 0:
                
                NAME_array = np.append(NAME_array, pd_table.iloc[[n]].NAME_ERCSC)

            else:
                
                NAME_array = np.append(NAME_array, pd_table.iloc[[n]].NAME_PCCS1)

        else:
            NAME_array = np.append(NAME_array, pd_table.iloc[[n]].NAME_PCCS2)
           
           
        # ID Array
            
        if pd_table.iloc[[n]].ID_PCCS2.str.contains("^([A-Za-z])",regex=True).bool() == 0:
            
            if pd_table.iloc[[n]].ID_PCCS1.str.contains("^([A-Za-z])",regex=True).bool() == 0:
                
                ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_ERCSC)

            else:
                
                ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_PCCS1)

        else:
            ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_PCCS2)
            
        
                   
        # APER Array
            
        if np.isnan(pd_table.iloc[[n]].APERFLUX_PCCS2).item():
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_PCCS1).item():
                
                APERFLUX_array = np.append(APERFLUX_array, pd_table.iloc[[n]].APERFLUX_ERCSC)

            else:
                
                APERFLUX_array = np.append(APERFLUX_array, pd_table.iloc[[n]].APERFLUX_PCCS1)

        else:
            APERFLUX_array = np.append(APERFLUX_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            
        
        # APER_ERR Array
            
        if np.isnan(pd_table.iloc[[n]].APERFLUX_ERR_PCCS2).item():
            
            if np.isnan(pd_table.iloc[[n]].APERFLUX_ERR_PCCS1).item():
                
                APERFLUX_ERR_array = np.append(APERFLUX_ERR_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)

            else:
                
                APERFLUX_ERR_array = np.append(APERFLUX_ERR_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)

        else:
            APERFLUX_ERR_array = np.append(APERFLUX_ERR_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)

    pd_table['NAME'] = NAME_array
    pd_table['ID'] = ID_array
    pd_table['Planck_APERFLUX'] = APERFLUX_array
    pd_table['Planck_APERFLUX_ERR'] = APERFLUX_ERR_array
    
    # Add in these two new columns to our fits file
    
    pd_table.insert(18, 'HERSCHEL_APERFLUX', Herschel_flux_array)
    pd_table.insert(19, 'HERSCHEL_APERFLUX_ERR', Herschel_flux_error_array)
    pd_table.insert(20, 'HERSCHEL_GAUFLUX', Herschel_gaussian_flux_array)
    pd_table.insert(21, 'HERSCHEL_GAUFLUX_ERR', Herschel_gaussian_flux_error_array)
    
    
    # Convert our pd dataframe back into a astropy table
    
    ap_table = table.Table.from_pandas(pd_table)
    
    
    # Because astropy doesn't like to play, create a new fits file containing everything
    
    col = 0
    colarray = np.array([])
    while col < np.shape(ap_table.colnames)[0]:
        colname = ap_table.columns[col].name
        
        if '<U' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='A' \
            + str(ap_table[colname].dtype)[2:4], array = np.array(ap_table[colname])))
        
        if 'float' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='D', \
            array = np.array(ap_table[colname])))
       
        if 'object' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='L', \
            array = np.array(ap_table[colname])))
        
        col += 1
        
    
    # Save this fits file as something sensible within the data file
    
    cols = fits.ColDefs(colarray)
    tbhdu = fits.BinTableHDU.from_columns(cols)
    tbhdu.writeto('../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits', clobber=True)
    
    
    
    
if 0:

    # ======================== Comparing the Planck and Herschel =================
    # ================================= Fluxes ===================================
    
    
    
    """
    This file will load in the Planck and herschel catalogue created above
    , take a weighted average of the relative flux difference (Herschel - Planck / Herschel)
    between the two in....5-10 different bands, and plot these up.
    """
    
    
    
    # ================== Pre main stuff =======================================
    
    import numpy as np
    import pylab as plt
#    import pandas as pd
    from astropy.table import table
    
    
    # ====================== Main stuff ======================================
    
    
    # Get the catalogue from its location on the disk
    
    catalogue_location = "../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    
    # Get the Herschel and Aperture arrays out, doing this for both APER & GAU
    

    arrays = [pd_table.HERSCHEL_APERFLUX, pd_table.HERSCHEL_GAUFLUX]
    err_array = [pd_table.HERSCHEL_APERFLUX_ERR, pd_table.HERSCHEL_GAUFLUX_ERR]
    
    # Plot this up for both the apertureflux estimations and gauflux estimation
    
    plt.close('all')
    fig = plt.figure(figsize=(16,8))
    ax_weighted1 = plt.axes([0.075, 0.2, 0.45, 0.75])
    ax_hist1 = plt.axes([0.075, 0.07, 0.45, 0.13])
    ax_weighted2 = plt.axes([0.525, 0.2, 0.45, 0.75])
    ax_hist2 = plt.axes([0.525, 0.07, 0.45, 0.13])
    
    
    # Remove the formatting on certain axes
    
    nullfmt = plt.NullFormatter()
    ax_hist1.yaxis.set_major_formatter(nullfmt)
    ax_hist2.yaxis.set_major_formatter(nullfmt)
    ax_weighted1.xaxis.set_major_formatter(nullfmt)
    ax_weighted1.xaxis.set_major_formatter(nullfmt)
    ax_weighted2.yaxis.set_major_formatter(nullfmt)
    
    for n in [0,1]:
        
        if n == 0:
            ax_weighted = ax_weighted1
            ax_hist = ax_hist1
        else:
            ax_weighted = ax_weighted2
            ax_hist = ax_hist2
        
        h_array = arrays[n]
        herr_array = err_array[n]
        e_array = pd_table.APERFLUX_ERCSC
        eerr_array = pd_table.APERFLUX_ERR_ERCSC
        p1_array = pd_table.APERFLUX_PCCS1
        p1err_array = pd_table.APERFLUX_ERR_PCCS1
        p2_array = pd_table.APERFLUX_PCCS2
        p2err_array = pd_table.APERFLUX_ERR_PCCS1
        
        
        # Of the 98 sources currently below 0 herschel flux, 10 are LG, 10 are clumps
        # 1 is lens and 77 are cirrus, we therefore omit these and only take those
        # sisources wiht  a positive flux
    
        hplus_array = h_array[h_array > 0]
        hpluserr_array = herr_array[h_array > 0]
        
        
        # Create a histogram edges for these and bin up the data, taking the weighted
        # average
        bins = 20
        bin_edges = np.linspace(1,4,bins)
        
        weighted_average_er = np.array([])
        weighted_average_er_err = np.array([])
        av_diff_er = np.array([])
        weighted_average_pc1 = np.array([])
        weighted_average_pc1_err = np.array([])
        av_diff_pc1 = np.array([])
        weighted_average_pc2 = np.array([])
        weighted_average_pc2_err = np.array([])
        av_diff_pc2 = np.array([])
    
        for i in np.arange(np.shape(bin_edges)[0]-1):
            
            index = (np.log10(h_array) >= bin_edges[i]) * \
                                (np.log10(h_array) < bin_edges[i+1])
            
            # Calcualte the relative flux error between the two for the ERCSC
            
            vals = (hplus_array[index] - e_array[index])/hplus_array[index]
            sigma = np.sqrt((np.sqrt(hpluserr_array[index]**2 + eerr_array[index]**2)/ (hplus_array[index] - e_array[index]))**2 + \
                      (hpluserr_array[index]/hplus_array[index])**2) * vals                   
                              
            weights = 1/sigma**2
            s_weight = np.sum(weights)
            
            if s_weight == 0 :
                
                weighted_average_er = np.append(weighted_average_er,0)
                av_diff_er = np.append(av_diff_er, 1)
                weighted_average_er_err = np.append(weighted_average_er_err, 0)
    
            else:
                
                weighted_average_er = np.append(weighted_average_er, (np.sum(vals*weights))/s_weight)
                av_diff_er = np.append(av_diff_er, np.mean(hplus_array[index] - e_array[index]))
                weighted_average_er_err = np.append(weighted_average_er_err, np.sqrt(1/np.sum(sigma**(-2))))
            
            
            # Calcualte the relative flux error between the two for the PCCS1
            
            vals = (hplus_array[index] - p1_array[index])/hplus_array[index]
            sigma = np.sqrt((np.sqrt(hpluserr_array[index]**2 + p1err_array[index]**2)/ (hplus_array[index] - p1_array[index]))**2 + \
                      (hpluserr_array[index]/hplus_array[index])**2) * vals  
                              
            weights = 1/sigma**2
            s_weight = np.sum(weights)
            
            if s_weight == 0 :
                
                weighted_average_pc1 = np.append(weighted_average_pc1,0)
                av_diff_pc1 = np.append(av_diff_pc1, 1)
                weighted_average_pc1_err = np.append(weighted_average_pc1_err,0)
    
            else:
                
                weighted_average_pc1 = np.append(weighted_average_pc1, (np.sum(vals*weights))/s_weight)
                av_diff_pc1 = np.append(av_diff_pc1, np.mean(hplus_array[index] - p1_array[index]))
                weighted_average_pc1_err = np.append(weighted_average_pc1_err, np.sqrt(1/np.sum(sigma**(-2))))
    
            
            
            # Calcualte the relative flux error between the two for the PCCS2
            
            vals = (hplus_array[index] - p2_array[index])/hplus_array[index]
            sigma = np.sqrt((np.sqrt(hpluserr_array[index]**2 + p2err_array[index]**2)/ (hplus_array[index] - p2_array[index]))**2 + \
                      (hpluserr_array[index]/hplus_array[index])**2) * vals  
                                
            weights = 1/sigma**2
            s_weight = np.sum(weights)
            
            if s_weight == 0 :
                
                weighted_average_pc2 = np.append(weighted_average_pc2,0)
                av_diff_pc2 = np.append(av_diff_pc2, 1)
                weighted_average_pc2_err = np.append(weighted_average_pc2_err, 0)
    
            else:
                
                weighted_average_pc2 = np.append(weighted_average_pc2, (np.sum(vals*weights))/s_weight)
                av_diff_pc2 = np.append(av_diff_pc2, np.mean(hplus_array[index] - p2_array[index]))
                weighted_average_pc2_err = np.append(weighted_average_pc2_err, np.sqrt(1/np.sum(sigma**(-2))))
    
        
        bin_edges_lin = np.power(10,bin_edges)
            
        
        
        # Plot the weighted average
        
        ax_weighted.errorbar(bin_edges[:-1], np.abs(weighted_average_er*100), \
                        linewidth = 1.5, marker = 'o', yerr = weighted_average_er_err*100, \
                        linestyle = '-')
        ax_weighted.errorbar(bin_edges[:-1], np.abs(weighted_average_pc1)*100, \
                        linewidth = 1.5, marker = 'o', yerr = weighted_average_pc1_err*100, \
                        linestyle = '--')
        ax_weighted.errorbar(bin_edges[:-1], np.abs(weighted_average_pc2*100), \
                        linewidth = 1.5, marker = 'o', yerr = weighted_average_pc2_err*100, \
                        linestyle = ':')
        
        
        # Plot the histogram
        
        ax_hist.hist(np.log10(hplus_array), bins = bin_edges)
        
        
        # Format the graph
        
        ax_weighted.set_yscale('log')
        #ax_weighted.set_xscale('log')
        ax_weighted.set_xlim([2,4])
        ax_hist.set_xlim([2,4])
        ax_weighted.set_ylim([1e0,1e4])
        ax_hist.set_xticks([2,3,4])
        ax_hist.set_xticklabels(['10','100','1,000','10,000'], fontsize = 16)
        ax_weighted.set_yticks([1,10,100,1000])
        
        ax_hist.set_xlabel('Herschel Aperture Flux [mJy]', fontsize = 16)
        ax_weighted.axhline(10,linestyle = '--', color = 'k', linewidth = 1.5)
        
        
        #finally, label this and save it!
        
        if n == 0:
            ax_weighted.set_ylabel('Absolute Relative Flux Density Difference [%]', fontsize = 16)
            ax_weighted.legend(['Pixel Aperture Flux ERCSC', 'PCCS1', 'PCCS2'], frameon=False, \
                                numpoints = 1)
            ax_hist.set_xticks([2,3,4])
            ax_hist.set_xticklabels(['100','1,000','10,000'], fontsize = 16)
            ax_weighted.set_yticks([10,100,1000])
            ax_weighted.set_yticklabels(['10','100','100'], fontsize = 16)

        else:
            ax_weighted.legend(['Gaussian Aperture Flux ERCSC', 'PCCS1', 'PCCS2'], frameon=False, \
                                numpoints = 1)
            ax_hist.set_xticklabels([' ', '1,000','10,000'], fontsize = 16)
            ax_weighted.set_yticklabels([' ',' ',' ',' '], fontsize = 16)
            ax_weighted.set_xticklabels([' ',' ',' ',' '], fontsize = 16)
            fig.savefig('Flux_Comparison.png')


    
if 0:

    # ======================== Looking at source types ======================
    
    
    
    """
    This file will read in all of the unique Planck sources and plot their flux
    against type. We want to show both the average deviation and absolute values
    so we can't really just bin them.
    """
    
    
    
    # ================== Pre main stuff =======================================
    
    import numpy as np
    import pylab as plt
    import pandas as pd
    from astropy.table import table
    
    
    # ====================== Main stuff ======================================
            
    
    # Read in the catalogue into a pandas table
    
    catalogue_location = "../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    
    # Get a list of each source and its aperture flux, showing prefernce to the
    # PCCS2
    ID_array = np.array([])
    APER_array = np.array([])
    APER_err_array = np.array([])
    nonzero = np.abs(pd_table.HERSCHEL_APERFLUX) > 0
    
    for n in np.arange(len(pd_table)):
        
        if pd_table.iloc[[n]].ID_PCCS2.str.contains("^([A-Za-z])",regex=True).bool() == 0:
            
            if pd_table.iloc[[n]].ID_PCCS1.str.contains("^([A-Za-z])",regex=True).bool() == 0:
                
                ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_ERCSC)
                APER_array = np.append(APER_array, pd_table.iloc[[n]].APERFLUX_ERCSC)
                APER_err_array = np.append(APER_err_array, pd_table.iloc[[n]].APERFLUX_ERR_ERCSC)

            else:
                
                ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_PCCS1)
                APER_array = np.append(APER_array, pd_table.iloc[[n]].APERFLUX_PCCS1)
                APER_err_array = np.append(APER_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS1)
        else:
            ID_array = np.append(ID_array, pd_table.iloc[[n]].ID_PCCS2)
            APER_array = np.append(APER_array, pd_table.iloc[[n]].APERFLUX_PCCS2)
            APER_err_array = np.append(APER_err_array, pd_table.iloc[[n]].APERFLUX_ERR_PCCS2)

    pd_table['ID'] = ID_array
    pd_table['APER'] = APER_array
    pd_table['APER_ERR'] = APER_err_array

    
    # Sort each index into each source type
    
    lg = pd_table.ID.str.contains("LG:")*nonzero
    cir = pd_table.ID.str.contains("Cir")*nonzero
    lens = pd_table.ID.str.contains("Lens")*nonzero
    clump = pd_table.ID.str.contains("Cluster")*nonzero
    star = pd_table.ID.str.contains("star")*nonzero
    
    
    # Plot all of these into a single graph
    
    plt.close('all')
    fig = plt.figure(figsize=(8,8))
    ax1 = plt.axes([0.15,0.1,0.8,0.85])
    index = [lg, cir, clump ]
    shape = ['s','o','^']
    cols = ['b', 'g','r']
    for i in np.arange(3):
        
        if i == 2:
            ax1.errorbar(pd_table[index[i]].APER, pd_table[index[i]].HERSCHEL_APERFLUX, linestyle = '',
                 marker = shape[i], color = cols[i], markersize=9, xerr = pd_table[index[i]].HERSCHEL_APERFLUX_ERR.values, yerr = pd_table[index[i]].HERSCHEL_APERFLUX_ERR.values)
                 
    
        else:
            ax1.errorbar(pd_table[index[i]].APER, pd_table[index[i]].HERSCHEL_APERFLUX, linestyle = '',
                 marker = shape[i], color = cols[i], markersize=9)
    
    font = {'family': 'serif',
    'color':  '0',
    'weight': 'normal',
    'size': 16,
    }   
    
    # Format
    n = np.linspace(100,3e4, 1000)
    ax1.plot(n,n, color ='k', linewidth = 2)
    #plt.axhline(np.median(pd_table[lg].HERSCHEL_APERFLUX))
    #plt.axhline(np.median(pd_table[clump].HERSCHEL_APERFLUX))
    #plt.axhline(np.median(pd_table[cir].HERSCHEL_APERFLUX))
    ax1.set_xlim([100,25000])
    ax1.set_ylim([100,25000])
    ax1.set_xscale('symlog')
    ax1.set_yscale('symlog')
    ax1.axhline(0, color='k')
    ax1.grid()
    ax1.set_xticks([100,1000,10000])
    ax1.set_xticklabels(['100','1,000','10,000'],fontsize = 16)
    ax1.set_yticks([100,1000,10000])
    ax1.set_yticklabels(['100','1,000','10,000'],fontsize = 16)
    ax1.legend(['Local Galaxies', 'Cirrus', 'Candidate Clusters'], loc =2, 
                numpoints = 1)
    ax1.set_xlabel(r'log$_{10}$ Planck Aperture Flux [mJy]', fontdict = font, fontsize = 18)
    ax1.set_ylabel(r'log$_{10}$ Herschel Aperture Flux [mJy]', fontdict = font, fontsize = 18)
    fig.savefig('Flux_Sources.png')
        
     
     


if 0:
# ======================== Counting Herschel Sources ======================



    """
    This file will reads in the Planck-Herschel sources in the planck fields file
    and simply counts the number of sources and total flux from sources brigher
    than 20mJy.
    """
    
    
    
    # ================== Pre main stuff =======================================
    
    import numpy as np
    import pylab as plt
    import pandas as pd
    from astropy.table import table
    from astropy.io import fits
    
    
    # ====================== Main stuff ======================================
            
    
    catalogue_location = "../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    unique = np.unique(pd_table.NAME)
    
    catalogue_location = "../../Data/Crossmatch/Identified/PLANCK_HERSCHEL_SOURCES_433Arcminutes"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    above20 = pd_table.F350 > 20
    

    # Find out the number of sources that make up each Planck source, and sum the totals
    
    number_array = np.array([])
    total_array = np.array([])
    error_array = np.array([])
    std_array = np.array([])
    for n in np.arange(len(unique)):
        
        
        index = (pd_table.NAME_ERCSC == unique[n]) + \
                (pd_table.NAME_PCCS1 == unique[n]) + \
                (pd_table.NAME_PCCS2 == unique[n])

            
        index = index * above20
        number = np.sum(index)
        total = np.sum(pd_table.F350[index])
        error = np.sqrt(np.sum(pd_table.E350[index]**2))
        std = np.std(pd_table.F350[index])
        
        number_array = np.append(number_array, number)
        total_array = np.append(total_array, total)
        error_array = np.append(error_array, error)
        std_array = np.append(std_array, std)

        
        
    # Once this is done Add in these 4 new columns to our fits file
        
    catalogue_location = "../../Data/Herschel-Planck-Match-With-HERSCHELFLUXES.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    pd_table = pd_table.sort_values('NAME')
    
    pd_table.insert(18, 'HERSCHEL_TOT_SOURCES', number_array)
    pd_table.insert(19, 'HERSCHEL_SUM_SOURCES', total_array)
    pd_table.insert(20, 'HERSCHEL_ERR_SOURCES', error_array)
    pd_table.insert(21, 'HERSCHEL_STD_SOURCES', std_array)
    
    
    # Convert our pd dataframe back into a astropy table
    
    ap_table = table.Table.from_pandas(pd_table)
    
    
    # Because astropy doesn't like to play, create a new fits file containing everything
    
    col = 0
    colarray = np.array([])
    while col < np.shape(ap_table.colnames)[0]:
        colname = ap_table.columns[col].name
        
        if '<U' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='A' \
            + str(ap_table[colname].dtype)[2:4], array = np.array(ap_table[colname])))
        
        if 'float' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='D', \
            array = np.array(ap_table[colname])))
       
        if 'object' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='L', \
            array = np.array(ap_table[colname])))
        
        col += 1
        
    
    # Save this fits file as something sensible within the data file
    
    cols = fits.ColDefs(colarray)
    tbhdu = fits.BinTableHDU.from_columns(cols)
    tbhdu.writeto('../../Data/Herschel-Planck-Match-All.fits', clobber=True)
        

# ======================== Making the table ======================


if 1:
    """
    This file will make the latex table of all the sources!
    """
    
    
    
    # ================== Pre main stuff =======================================
    
    import numpy as np
    import pylab as plt
    import pandas as pd
    from astropy.table import table
    from astropy.coordinates import SkyCoord
    from astropy import units as u
    
    
    # ====================== Main stuff ======================================
            
    catalogue_location = "../../Data/Herschel-Planck-Match-All.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    g7 = pd_table['HERSCHEL_TOT_SOURCES'] > 7
    lens = pd_table['ID'].str.contains('Lens')
    clus = pd_table['ID'].str.contains('Cluster')
    pd_table = pd_table[clus]


    pd_table = pd_table.round({'Planck_APERFLUX':0,'HERSCHEL_APERFLUX':0,'HERSCHEL_SUM_SOURCES':0, 
                               'Planck_APERFLUX_ERR':0, 'HERSCHEL_APERFLUX_ERR':0,
                               'HERSCHEL_ERR_SOURCES':0})
                               
    pd_table['P$_{Flux}$'] = pd_table['Planck_APERFLUX'].apply(int)
    pd_table['H$_{Flux}$'] = pd_table['HERSCHEL_APERFLUX'].apply(int)
    pd_table['HS$_{Flux}$'] = pd_table['HERSCHEL_SUM_SOURCES'].apply(int)
    pd_table['Planck_APERFLUX_ERR'] = pd_table['Planck_APERFLUX_ERR'].apply(int)
    #pd_table['HERSCHEL_APERFLUX_ERR'] = pd_table['HERSCHEL_APERFLUX_ERR'].apply(int)
    pd_table['HERSCHEL_ERR_SOURCES'] = pd_table['HERSCHEL_ERR_SOURCES'].apply(int)
    pd_table['N'] = pd_table['HERSCHEL_TOT_SOURCES']
    
    reliable = np.array([])
    num= np.array([])
    
    for i in np.arange(len(pd_table)):
        sigma = pd_table.iloc[[i]]['H$_{Flux}$']/pd_table.iloc[[i]]['HERSCHEL_APERFLUX_ERR']
        sigma2 = pd_table.iloc[[i]]['HS$_{Flux}$']/pd_table.iloc[[i]]['HERSCHEL_ERR_SOURCES']
        sigma3 = pd_table.iloc[[i]]['P$_{Flux}$']/pd_table.iloc[[i]]['HERSCHEL_ERR_SOURCES']
        
        if np.all([pd_table.iloc[[i]]['N'].item() >= 7, np.all([sigma.values > 5, sigma2.values > 5, sigma3.values >5])]):
            
            reliable = np.append(reliable,'Reliable')
            num = np.append(num,1)
        
        elif np.any([pd_table.iloc[[i]]['N'].item() >= 7, np.all([sigma.values > 5, sigma2.values > 5, sigma3.values >5])]):
            
            reliable = np.append(reliable,'Marginal')
            num = np.append(num,2)
            
        else:
    
            reliable = np.append(reliable,'Unreliable')
            num = np.append(num,3)
            
    pd_table['Reliability'] = reliable
    pd_table['num'] = num
    
    # As we want to save the reliability Convert our pd dataframe back into a astropy table
    
    ap_table = table.Table.from_pandas(pd_table)
    
    
    # Because astropy doesn't like to play, create a new fits file containing everything
    
    col = 0
    colarray = np.array([])
    while col < np.shape(ap_table.colnames)[0]:
        colname = ap_table.columns[col].name
        
        if '<U' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='A' \
            + str(ap_table[colname].dtype)[2:4], array = np.array(ap_table[colname])))
        
        if 'float' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='D', \
            array = np.array(ap_table[colname])))
       
        if 'object' in str(ap_table[colname].dtype):
            colarray = np.append(colarray, fits.Column(name = colname, format='L', \
            array = np.array(ap_table[colname])))
        
        col += 1
        
    
    # Save this fits file as something sensible within the data file
    
    cols = fits.ColDefs(colarray)
    tbhdu = fits.BinTableHDU.from_columns(cols)
    tbhdu.writeto('../../Data/Herschel-Planck-Match-All-Clusters.fits', clobber=True)
            
            
    # Now back to actually making the table
            
    pd_table['P$_{Flux}$'] = pd_table['P$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                             pd_table['Planck_APERFLUX_ERR'].apply(str)
    pd_table['H$_{Flux}$'] = pd_table['H$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                             pd_table['HERSCHEL_APERFLUX_ERR'].apply(str)
    pd_table['HS$_{Flux}$'] = pd_table['HS$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                             pd_table['HERSCHEL_ERR_SOURCES'].apply(str)
    
    coord = SkyCoord(ra = pd_table.RA * u.degree, dec = pd_table.DEC * u.degree)
    x = coord.to_string('hmsdms', sep =':', precision = 0)
    x = [i.split() for i in x]
    pd_table['RA'] = [i[0] for i in x]
    pd_table['DEC'] = [i[1] for i in x]
    
    f = open('Table_AllSources','w')
    pd_table = pd_table.sort_values(by = 'HERSCHEL_TOT_SOURCES', ascending = False)
    f.write(pd_table[['Field','NAME','RA','DEC','P$_{Flux}$','H$_{Flux}$','N',
                      'HS$_{Flux}$']].to_latex(index = False, longtable = True, index_names = False,
            sparsify = False, escape = False,column_format='lllllllll'))
    
    f.close()
    
    if 1:
        catalogue_location = "../../Data/Herschel-Planck-Match-All.fits"
        ap_table = table.Table.read(catalogue_location)
        pd_table = ap_table.to_pandas()
        g7 = pd_table['HERSCHEL_TOT_SOURCES'] > 14
        lens = pd_table['ID'].str.contains('Lens')
        clus = pd_table['ID'].str.contains('Cluster')
        pd_table = pd_table[lens*g7]
        
        pd_table = pd_table.round({'Planck_APERFLUX':0,'HERSCHEL_APERFLUX':0,'HERSCHEL_SUM_SOURCES':0, 
                                   'Planck_APERFLUX_ERR':0, 'HERSCHEL_APERFLUX_ERR':0,
                                   'HERSCHEL_ERR_SOURCES':0})
                                   
        pd_table['P$_{Flux}$'] = pd_table['Planck_APERFLUX'].apply(int)
        pd_table['H$_{Flux}$'] = pd_table['HERSCHEL_APERFLUX'].apply(int)
        pd_table['HS$_{Flux}$'] = pd_table['HERSCHEL_SUM_SOURCES'].apply(int)
        pd_table['Planck_APERFLUX_ERR'] = pd_table['Planck_APERFLUX_ERR'].apply(int)
        pd_table['HERSCHEL_APERFLUX_ERR'] = pd_table['HERSCHEL_APERFLUX_ERR'].apply(int)
        pd_table['HERSCHEL_ERR_SOURCES'] = pd_table['HERSCHEL_ERR_SOURCES'].apply(int)
        pd_table['N'] = pd_table['HERSCHEL_TOT_SOURCES']
        
                
        pd_table['P$_{Flux}$'] = pd_table['P$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                                 pd_table['Planck_APERFLUX_ERR'].apply(str)
        pd_table['H$_{Flux}$'] = pd_table['H$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                                 pd_table['HERSCHEL_APERFLUX_ERR'].apply(str)
        pd_table['HS$_{Flux}$'] = pd_table['HS$_{Flux}$'].apply(str) + ' $\pm$ ' + \
                                 pd_table['HERSCHEL_ERR_SOURCES'].apply(str)
        
        coord = SkyCoord(ra = pd_table.RA * u.degree, dec = pd_table.DEC * u.degree)
        x = coord.to_string('hmsdms', sep =':', precision = 0)
        x = [i.split() for i in x]
        pd_table['RA'] = [i[0] for i in x]
        pd_table['DEC'] = [i[1] for i in x]
        
        f = open('Table_AllSourcesLens','w')
        pd_table = pd_table.sort_values(by = 'N', ascending = False)
        f.write(pd_table[['Field','NAME','RA','DEC','P$_{Flux}$','H$_{Flux}$','N',
                          'HS$_{Flux}$']].to_latex(index = False, index_names = False,
                sparsify = False, escape = False,column_format='lllllllll'))
        
        f.close()

==> Paper_revised_postreferee (copy)/SelectionMethods/update.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 13 10:45:11 2016

@author: JG1714

This program is designed to simply read in the Planck unique sources file,
count the number of each of the different types of sources in each Planck 
catalogue, and then export that to a LaTeX table that will be inputted into 
the final paper.
"""

# Import the things we need

if 0:
    import numpy as np
    import pandas as pd
    import astropy as ap
    import astropy.table as table
    
    # Load in the Unique Catalogue File
    
    catalogue_location = "../../Data/Crossmatch/Identified/PLANCK_HERSCHEL_UNIQUE"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    
    # Calculate the individual numbers in all of the Catalogues
    
    # ERCSC
    
    LG_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("LG"))
    CIR_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Cirrus"))
    LENS_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Lens"))
    STAR_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Star"))
    CLU_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Cluster"))
    edge_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Edge"))
    TOT_ERCSC = LG_ERCSC + CIR_ERCSC + LENS_ERCSC + STAR_ERCSC + CLU_ERCSC + edge_ERCSC
    
    # PCCS1
    
    LG_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("LG"))
    CIR_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Cirrus"))
    LENS_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Lens"))
    STAR_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Star"))
    CLU_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Cluster"))
    edge_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Edge"))
    TOT_PCCS1 = LG_PCCS1 + CIR_PCCS1 + LENS_PCCS1 + STAR_PCCS1 + CLU_PCCS1 + edge_PCCS1
    
    # PCCS2
    
    LG_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("LG"))
    CIR_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Cirrus"))
    LENS_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Lens"))
    STAR_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Star"))
    CLU_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Cluster"))
    edge_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Edge"))
    TOT_PCCS2 = LG_PCCS2 + CIR_PCCS2 + LENS_PCCS2 + STAR_PCCS2 + CLU_PCCS2 + edge_PCCS2
    
    
    # Combine them into a single catalogue
    
    LG_ALL = np.sum(pd_table.ID_ERCSC.str.contains("LG") + 
                      pd_table.ID_PCCS1.str.contains("LG") + 
                      pd_table.ID_PCCS2.str.contains("LG"))
    CIR_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Cirrus") + 
                       pd_table.ID_PCCS1.str.contains("Cirrus") + 
                       pd_table.ID_PCCS2.str.contains("Cirrus"))
    LENS_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Lens") + 
                       pd_table.ID_PCCS1.str.contains("Lens") + 
                       pd_table.ID_PCCS2.str.contains("Lens"))
    STAR_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Star") + 
                        pd_table.ID_PCCS1.str.contains("Star") + 
                        pd_table.ID_PCCS2.str.contains("Star"))
    CLU_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Cluster") + 
                       pd_table.ID_PCCS1.str.contains("Cluster") + 
                       pd_table.ID_PCCS2.str.contains("Cluster"))
    edge_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Edge") + 
                       pd_table.ID_PCCS1.str.contains("Edge") + 
                       pd_table.ID_PCCS2.str.contains("Edge"))
    TOT_ALL = LG_ALL + CIR_ALL + LENS_ALL + STAR_ALL + CLU_ALL + edge_ALL
    
    
    # Create a dataframe containing all the information
    
    index=['Local Galaxies', 'Cirrus Sources', 'Cluster Candidates','Lens Candidates', 'Stars', 'Total' ]
    
    d = {'ERCSC' : pd.Series([LG_ERCSC, CIR_ERCSC, CLU_ERCSC, LENS_ERCSC, STAR_ERCSC, TOT_ERCSC], 
         index=index),
        'PCCS1' : pd.Series([LG_PCCS1, CIR_PCCS1, CLU_PCCS1, LENS_PCCS1, STAR_PCCS1, TOT_PCCS1], 
         index=index),
        'PCCS2' : pd.Series([LG_PCCS2, CIR_PCCS2, CLU_PCCS2, LENS_PCCS2, STAR_PCCS2, TOT_PCCS2], 
         index=index),
        'Combined' : pd.Series([LG_ALL, CIR_ALL, CLU_ALL, LENS_ALL, STAR_ALL, TOT_ALL], 
        index=index),
        } 
    
    cols = ['ERCSC','PCCS1','PCCS2','Combined']
    df = pd.DataFrame(d)[cols]
    
    
    # Convert this to a latex table
    
    print(df.to_latex(column_format='lllll'))
    
    
    # Save this to a file called Table:SourceIdentifier in the correct directory
    
    f = open('Table_SourceIdentifier','w')
    f.write(df.to_latex(column_format='lllll'))
    f.close()
    
    
    



#======================================================================




if 0:
    
    # ======================== Histogram of the 350 sigma to show clumps======
    
    """
    WARNING: FLUX COMPARISON SECTION NEEDS TO BE RUN BEFORE THIS
    This plots the histogram
    """
    
    import numpy as np
    import pylab as plt
    # ========================= PRE-MAIN STUFF ======================
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    lgs = pd_table['ID'].str.contains('LG:')
    clus = pd_table['ID'].str.contains('Cluster')

    lgstd = pd_table[lgs].HERSCHEL_STD_SOURCES
    clustd = pd_table[clus].HERSCHEL_STD_SOURCES
    
    loglg = np.log10(lgstd).values
    logclu = np.log10(clustd).values
    
    loglg = loglg[np.abs(loglg) < 9999]
    logclu = logclu[np.abs(logclu) < 9999]
    
    plt.close('all')
    plt.figure()
    bins = np.linspace(0.5,4,30) 
    plt.hist(logclu, bins = bins, alpha = 0.6, hatch = '//', color='r')
    plt.hist(loglg, bins = bins, alpha = 0.6, hatch = '\\', color = 'b')
    
    plt.xlabel(r'$Log_{10}(\sigma_{350})$', fontsize = 25)
    plt.ylabel(r'$N$', fontsize = 25)
    plt.legend(['Candidate Clusters', 'Local Galaxies'], loc = 2, frameon = 0, fontsize = 20)
    
    plt.xticks([0,1,2,3], fontsize = 20)
    plt.yticks([0,10,20,30], fontsize = 20)
    
    
    
    
# ===================================================================
    
    
    
if 1:
    import numpy as np
    import pylab as plt
    import matplotlib.patheffects as pe
    
    # Comparing the blackbody that produces a bright 350 source 
    kb = 1.38e-23
    c = 3e8
    h = 6.626e-34
    def bb(lam, T):
        
        return (lam**(-5))*(2*(c**2)*h)/(np.exp((h*c)/(lam*T*kb)) - 1) 
        
    def red(wav, z):
        
        return wav*(1+z)
        
        
    import scipy.interpolate as ip
    
    
    
    
    
    # Cirrus emission
    wavc = np.logspace(-5, 0, 10000)

    wavg = red(wavc, 3.5)
    
    kind = 'linear'
    T = 30
    bb_c = bb(wavc, T )
    bb_g = bb(wavc, T )
    
    sed_c = ip.interp1d(wavc, bb_c, kind = kind)
    sed_g = ip.interp1d(wavg, bb_g, kind = kind)
    
    bb_c = 1000*bb_c/(sed_c(350e-6))
    bb_g = 1000*bb_g/(sed_g(350e-6))
    
    sed_c = ip.interp1d(wavc, bb_c, kind = kind)
    
    
    
    
    # Local Starburst
    arp = np.genfromtxt('/media/New Volume/PhD/Projects/NaturePCCS/Paper/FluxComparison/ARP220.dat')
    arpwav = arp[:,0]*1e-6
    arpflux = arp[:,1]
    sed_arp = ip.interp1d(arpwav,arpflux, kind = kind) 
    
    arpflux = 1000*arpflux/sed_arp(350e-6)
    
    sed_arp = ip.interp1d(arpwav,arpflux, kind = kind) 
    
    
    
    # high-z starburst
    arpwavred =  red(arpwav, 3.5)
    sed_arp2 = ip.interp1d(arpwavred,arpflux, kind = kind) 
    arpfluxred = 1000*arpflux/sed_arp2(350e-6)
    sed_highz = ip.interp1d(arpwavred,arpfluxred, kind = kind) 



    # Line of sight cluster
    clusterwav = np.logspace(-6,-2,10000)
    clusterflux = np.zeros(10000)
    
    sed_cluster = ip.interp1d(clusterwav, clusterflux, kind = kind)
    n=0
    while sed_cluster(350e-6) < 1000:
        n += 1
        print(n)
        arpwavtemp = red(arpwav, np.random.rand()*4 + 1)
        sed_arptemp = ip.interp1d(arpwavtemp, arpflux/200, kind = kind)
        
        clusterfluxtemp = sed_arptemp(clusterwav)
        clusterflux += clusterfluxtemp
        sed_cluster = ip.interp1d(clusterwav, clusterflux, kind = kind)
        
        
        
        
        
    # Actual Cluster
    aclusterwav = np.logspace(-6,-2,10000)
    aclusterflux = np.zeros(10000)
    
    ased_cluster = ip.interp1d(aclusterwav, aclusterflux, kind = kind)
    n=0
    while ased_cluster(350e-6) < 1000:
        n += 1
        print(n)
        arpwavtemp = red(arpwav, np.random.rand()*3 + 1)
        sed_arptemp = ip.interp1d(arpwavtemp, arpflux/200, kind = kind)
        
        aclusterfluxtemp = sed_arptemp(aclusterwav)
        aclusterflux += aclusterfluxtemp
        ased_cluster = ip.interp1d(aclusterwav, aclusterflux, kind = kind)
        
        
        
        
     
     
    # AGN Type 1
    template_name = '/media/New Volume/PhD/Projects/NaturePCCS/Paper/FluxComparison/Type1_AGN_1.norm_1p6'
    template = np.fromfile(template_name, sep=' ')
    
    t1 = np.reshape(template, [np.size(template)/2,2])
    t1[:,1] = t1[:,1]*t1[:,0]
    t1[:,0] = t1[:,0] * 1e-10 * (1+3.5)
    interp = ip.interp1d(t1[:,0], t1[:,1])
    t1[:,1] = 1000*t1[:,1]/interp(350e-6)
    
    
    
    
    
        
    # AGN Type 2
    template_name = '/media/New Volume/PhD/Projects/NaturePCCS/Paper/FluxComparison/Type2_AGN_2.norm_1p6'
    template = np.fromfile(template_name, sep=' ')
    
    t = np.reshape(template, [np.size(template)/2,2])
    t[:,1] = t[:,1]*t[:,0]
    t[:,0] = t[:,0] * 1e-10 * (1+2) 
    interp = ip.interp1d(t[:,0], t[:,1])
    t[:,1] = 1000*t[:,1]/interp(350e-6)
    sed_agn = ip.interp1d(t[:,0], t[:,1])
    
    
    colours = np.array([[0,107,164],[255,128,14],[162,200,236],[200,82,0],[137,137,137],[89,89,89]])/255
    colours = np.array([[0,150,0],[255,0,0],[0,255,255],[0,0,255],[200,0,200]])/255


    plt.close('all')
    import matplotlib
    plt.figure(figsize=(12, 9))   
    gs1 = matplotlib.gridspec.GridSpec(2, 2)
    gs1.update(wspace=0.0, hspace=0.1) # set the spacing between axes. 
       
    ax.spines["top"].set_visible(False)    
    #ax.spines["bottom"].set_visible(False)    
    ax.spines["right"].set_visible(False)    
    #ax.spines["left"].set_visible(False)   
    
    ax.get_xaxis().tick_bottom()    
    ax.get_yaxis().tick_left()    
    props = dict(boxstyle='round', facecolor='white')
    plt.axvline(350e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')

    plt.axhline(1e3, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    
    
    #plt.axvline(350e-6, linewidth = 6, color='k', alpha = 0.4)
    #plt.axvline(100e-6, linewidth = 6, color='k', linestyle ='-', alpha = 0.4)
    
    wavs = np.logspace(-5,-3, 1000)    
    ax = plt.subplot(gs1[0]) 
    plt.axvline(350e-6, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.axhline(1e3, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.plot(wavs, sed_c(wavs), color=colours[4], linewidth = 5, label='Cirrus', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim([6e-5, 1e-3])
    plt.ylim([1e2, 1e5])    
    ax.set_xticklabels([])
    ax.set_yticks([1e2, 1e3, 1e4, 1e5])
    ax.set_yticklabels(['0.1','1','10','100'], fontsize = 20)
    plt.text(200e-6, 40e3, r'Cirrus', color=colours[4], fontsize = 21, bbox=props,verticalalignment='top' )

    
    

    #plt.plot(wavg, bb_g, color='r', linewidth = 2, label='High-Z Starburst')
    ax = plt.subplot(gs1[1]) 
    plt.axvline(350e-6, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.axhline(1e3, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')    
    plt.plot(wavs, sed_arp(wavs), color=colours[1], linewidth = 5, label='ARP220', linestyle = '-', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim([6e-5, 1e-3])
    plt.ylim([1e2, 1e5])
    ax.set_xticklabels([])
    ax.set_yticklabels([])
    plt.text(200e-6, 40e3, 'Local Starburst \n(ARP220)', color=colours[1], fontsize = 21, bbox=props, verticalalignment='top' )
    plt.text(1.05e-3, 4e3, 'F$_{100}$ Bright', color='k', fontsize = 25 )

    ax = plt.subplot(gs1[2]) 
    plt.axvline(350e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')    
    plt.axhline(1e3, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.plot(wavs, sed_highz(wavs), color=colours[0], linewidth = 5, label='High-Z Starburst', linestyle = '-', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim([6e-5, 1e-3])
    plt.ylim([1e2, 1e5])
    ax.set_yticks([1e2, 1e3, 1e4,1e5])
    ax.set_yticklabels(['0.1', '1','10','100'], fontsize = 20)
    ax.set_ylabel('Flux [Arbitrary Units]', fontsize = 20)
    ax.set_xticks([100e-6, 350e-6])
    ax.set_xticklabels(['100', '350'], fontsize = 20)
    ax.set_xlabel('$\lambda$ [$\mu$m]', fontsize = 20)
    plt.text(200e-6, 40e3, 'High-Z \nStarburst\n(z=3.5)', color=colours[0], fontsize = 21, bbox=props,verticalalignment='top' )

    
    ax = plt.subplot(gs1[3]) 
    plt.axvline(350e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.axhline(1e3, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    #plt.plot(wavs, sed_cluster(wavs), color=colours[2], linewidth = 5, label='Line of sight cluster', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.plot(wavs, ased_cluster(wavs), color=colours[3], linewidth = 5, label='Actual cluster', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    
    #plt.plot(t[:,0], t[:,1], color='k', linewidth = 2, label='AGN Type 2', linestyle = '--')
    #plt.plot(wavs, sed_agn(wavs), color=colours[5], linewidth = 5, label='AGN Type 1', linestyle = '-', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim([6e-5, 1e-3])
    plt.ylim([1e2, 1e5])
    ax.set_yticklabels([])
    ax.set_xticks([100e-6, 350e-6])
    ax.set_xticklabels(['100', '350'], fontsize = 20)
    
    plt.text(200e-6, 40e3, 'High-Z \nCluster\n(z = 2 - 4)', color=colours[3], fontsize = 21, bbox=props,verticalalignment='top' )
    plt.text(1.05e-3, 4e3, r'F$_{100}$ Faint', color='k', fontsize = 25 )
    
    gs1.update(left=0.1, right = 0.84, bottom = 0.09, top = 0.97)

    
    #plt.xticks([1e-5, 1e-4, 350e-6, 1e-3],[r'10',r'100',r'350', r'1000'], fontsize = 20)
    #plt.yticks([1e1, 1e2, 1e3, 1e4, 1e5],[r'0.01  ', r'0.1  ',r'1  ',r'10  ', r'100  '], fontsize = 20)
    
    #plt.xlabel('$\lambda$ [$\mu$m]', fontsize = 20)
    #plt.ylabel('Flux [Arbitrary Units]', fontsize = 20)
    
    #plt.xlim(1e-5, 1e-3)
    #plt.ylim(6e1, 2e4)
    
    #ytext = np.logspace(np.log10(1.5e3), np.log10(13e3), 6)
    
    
    
    
    
#    ax = plt.subplot(122) 
#    
#    plt.plot(sed_c(100e-6), sed_c(350e-6), color=colours[4], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])  
#    plt.plot(sed_arp(100e-6), sed_arp(350e-6), color=colours[1], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot(sed_highz(100e-6), sed_highz(350e-6), color=colours[0], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot(sed_cluster(100e-6), sed_cluster(350e-6), color=colours[2], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot(ased_cluster(100e-6), ased_cluster(350e-6), color=colours[3], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot(sed_agn(100e-6), sed_agn(350e-6), color=colours[5], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot([0,1e5],[0,1e5])
#    plt.xscale('log')
#    plt.yscale('log')
#    plt.plot([45e-5, 55e-5], [ytext[5]+1e3, ytext[5]+1e3], linestyle = '-', 
#             linewidth = 5, color=colours[4], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[5], 'Cirrus', color=colours[4], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[3]+5e2, ytext[3]+5e2], linestyle = '-', 
#             linewidth = 5, color=colours[1], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[3], 'Local Starburst', color=colours[1], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[1]+2e2, ytext[1]+2e2], linestyle = '-', 
#             linewidth = 5, color=colours[0], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[1], 'High-Z Starburst', color=colours[0], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[0]+1e2, ytext[0]+1e2], linestyle = '-', 
#             linewidth = 5, color=colours[2], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[0], 'Line of Sight Cluster', color=colours[2], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[2]+3e2, ytext[2]+3e2], linestyle = '-', 
#             linewidth = 5, color=colours[3], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[2], 'Physical Cluster', color=colours[3], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[4]+5e2, ytext[4]+5e2], linestyle = '-', 
#             linewidth = 5, color=colours[5], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[4], 'AGN Type 1', color=colours[5], fontsize = 22 )
#    
#    
#    plt.plot([40e-5, 300e-5], [ytext[2]+1.2e3, ytext[2]+1.2e3], linestyle = '-', 
#             linewidth = 1, color='k')
#    
#    
#    x = 6e-3
#    fsize = 22
#    
#    props = dict(boxstyle='round', facecolor='blue', alpha=0.3)
#    ax.text(x, ytext[4], r'$F_{100}$ Bright', fontsize=fsize)
#    ax.text(x, ytext[1], r'$F_{100}$ Faint', fontsize=fsize)

    #plt.grid()
    #plt.legend()
    #plt.tight_layout()
    


==> SelectionMethods/update.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 13 10:45:11 2016

@author: JG1714

This program is designed to simply read in the Planck unique sources file,
count the number of each of the different types of sources in each Planck 
catalogue, and then export that to a LaTeX table that will be inputted into 
the final paper.
"""

# Import the things we need

if 0:
    import numpy as np
    import pandas as pd
    import astropy as ap
    import astropy.table as table
    
    # Load in the Unique Catalogue File
    
    catalogue_location = "../../Data/Crossmatch/Identified/PLANCK_HERSCHEL_UNIQUE"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    
    
    # Calculate the individual numbers in all of the Catalogues
    
    # ERCSC
    
    LG_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("LG"))
    CIR_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Cirrus"))
    LENS_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Lens"))
    STAR_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Star"))
    CLU_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Cluster"))
    edge_ERCSC = np.sum(pd_table.ID_ERCSC.str.contains("Edge"))
    TOT_ERCSC = LG_ERCSC + CIR_ERCSC + LENS_ERCSC + STAR_ERCSC + CLU_ERCSC + edge_ERCSC
    
    # PCCS1
    
    LG_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("LG"))
    CIR_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Cirrus"))
    LENS_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Lens"))
    STAR_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Star"))
    CLU_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Cluster"))
    edge_PCCS1 = np.sum(pd_table.ID_PCCS1.str.contains("Edge"))
    TOT_PCCS1 = LG_PCCS1 + CIR_PCCS1 + LENS_PCCS1 + STAR_PCCS1 + CLU_PCCS1 + edge_PCCS1
    
    # PCCS2
    
    LG_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("LG"))
    CIR_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Cirrus"))
    LENS_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Lens"))
    STAR_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Star"))
    CLU_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Cluster"))
    edge_PCCS2 = np.sum(pd_table.ID_PCCS2.str.contains("Edge"))
    TOT_PCCS2 = LG_PCCS2 + CIR_PCCS2 + LENS_PCCS2 + STAR_PCCS2 + CLU_PCCS2 + edge_PCCS2
    
    
    # Combine them into a single catalogue
    
    LG_ALL = np.sum(pd_table.ID_ERCSC.str.contains("LG") + 
                      pd_table.ID_PCCS1.str.contains("LG") + 
                      pd_table.ID_PCCS2.str.contains("LG"))
    CIR_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Cirrus") + 
                       pd_table.ID_PCCS1.str.contains("Cirrus") + 
                       pd_table.ID_PCCS2.str.contains("Cirrus"))
    LENS_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Lens") + 
                       pd_table.ID_PCCS1.str.contains("Lens") + 
                       pd_table.ID_PCCS2.str.contains("Lens"))
    STAR_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Star") + 
                        pd_table.ID_PCCS1.str.contains("Star") + 
                        pd_table.ID_PCCS2.str.contains("Star"))
    CLU_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Cluster") + 
                       pd_table.ID_PCCS1.str.contains("Cluster") + 
                       pd_table.ID_PCCS2.str.contains("Cluster"))
    edge_ALL = np.sum(pd_table.ID_ERCSC.str.contains("Edge") + 
                       pd_table.ID_PCCS1.str.contains("Edge") + 
                       pd_table.ID_PCCS2.str.contains("Edge"))
    TOT_ALL = LG_ALL + CIR_ALL + LENS_ALL + STAR_ALL + CLU_ALL + edge_ALL
    
    
    # Create a dataframe containing all the information
    
    index=['Local Galaxies', 'Cirrus Sources', 'Cluster Candidates','Lens Candidates', 'Stars', 'Total' ]
    
    d = {'ERCSC' : pd.Series([LG_ERCSC, CIR_ERCSC, CLU_ERCSC, LENS_ERCSC, STAR_ERCSC, TOT_ERCSC], 
         index=index),
        'PCCS1' : pd.Series([LG_PCCS1, CIR_PCCS1, CLU_PCCS1, LENS_PCCS1, STAR_PCCS1, TOT_PCCS1], 
         index=index),
        'PCCS2' : pd.Series([LG_PCCS2, CIR_PCCS2, CLU_PCCS2, LENS_PCCS2, STAR_PCCS2, TOT_PCCS2], 
         index=index),
        'Combined' : pd.Series([LG_ALL, CIR_ALL, CLU_ALL, LENS_ALL, STAR_ALL, TOT_ALL], 
        index=index),
        } 
    
    cols = ['ERCSC','PCCS1','PCCS2','Combined']
    df = pd.DataFrame(d)[cols]
    
    
    # Convert this to a latex table
    
    print(df.to_latex(column_format='lllll'))
    
    
    # Save this to a file called Table:SourceIdentifier in the correct directory
    
    f = open('Table_SourceIdentifier','w')
    f.write(df.to_latex(column_format='lllll'))
    f.close()
    
    
    



#======================================================================




if 0:
    
    # ======================== Histogram of the 350 sigma to show clumps======
    
    """
    WARNING: FLUX COMPARISON SECTION NEEDS TO BE RUN BEFORE THIS
    This plots the histogram
    """
    
    import numpy as np
    import pylab as plt
    # ========================= PRE-MAIN STUFF ======================
    
    catalogue_location = "../../Data/Herschel-Planck-Match-All.fits"
    ap_table = table.Table.read(catalogue_location)
    pd_table = ap_table.to_pandas()
    lgs = pd_table['ID'].str.contains('LG:')
    clus = pd_table['ID'].str.contains('Cluster')

    lgstd = pd_table[lgs].HERSCHEL_STD_SOURCES
    clustd = pd_table[clus].HERSCHEL_STD_SOURCES
    
    loglg = np.log10(lgstd).values
    logclu = np.log10(clustd).values
    
    loglg = loglg[np.abs(loglg) < 9999]
    logclu = logclu[np.abs(logclu) < 9999]
    
    plt.close('all')
    plt.figure()
    bins = np.linspace(0.5,4,30) 
    plt.hist(logclu, bins = bins, alpha = 0.6, hatch = '//', color='r')
    plt.hist(loglg, bins = bins, alpha = 0.6, hatch = '\\', color = 'b')
    
    plt.xlabel(r'$Log_{10}(\sigma_{350})$', fontsize = 25)
    plt.ylabel(r'$N$', fontsize = 25)
    plt.legend(['Candidate Clusters', 'Local Galaxies'], loc = 2, frameon = 0, fontsize = 20)
    
    plt.xticks([0,1,2,3], fontsize = 20)
    plt.yticks([0,10,20,30], fontsize = 20)
    
    
    
    
# ===================================================================
    
    
    
if 1:
    import numpy as np
    import pylab as plt
    import matplotlib.patheffects as pe
    
    # Comparing the blackbody that produces a bright 350 source 
    kb = 1.38e-23
    c = 3e8
    h = 6.626e-34
    def bb(lam, T):
        
        return (lam**(-5))*(2*(c**2)*h)/(np.exp((h*c)/(lam*T*kb)) - 1) 
        
    def red(wav, z):
        
        return wav*(1+z)
        
        
    import scipy.interpolate as ip
    
    
    
    
    
    # Cirrus emission
    wavc = np.logspace(-5, 0, 10000)

    wavg = red(wavc, 3.5)
    
    kind = 'linear'
    T = 30
    bb_c = bb(wavc, T )
    bb_g = bb(wavc, T )
    
    sed_c = ip.interp1d(wavc, bb_c, kind = kind)
    sed_g = ip.interp1d(wavg, bb_g, kind = kind)
    
    bb_c = 1000*bb_c/(sed_c(350e-6))
    bb_g = 1000*bb_g/(sed_g(350e-6))
    
    sed_c = ip.interp1d(wavc, bb_c, kind = kind)
    
    
    
    
    # Local Starburst
    arp = np.genfromtxt('/media/New Volume/PhD/Projects/NaturePCCS/Paper/FluxComparison/ARP220.dat')
    arpwav = arp[:,0]*1e-6
    arpflux = arp[:,1]
    sed_arp = ip.interp1d(arpwav,arpflux, kind = kind) 
    
    arpflux = 1000*arpflux/sed_arp(350e-6)
    
    sed_arp = ip.interp1d(arpwav,arpflux, kind = kind) 
    
    
    
    # high-z starburst
    arpwavred =  red(arpwav, 3.5)
    sed_arp2 = ip.interp1d(arpwavred,arpflux, kind = kind) 
    arpfluxred = 1000*arpflux/sed_arp2(350e-6)
    sed_highz = ip.interp1d(arpwavred,arpfluxred, kind = kind) 



    # Line of sight cluster
    clusterwav = np.logspace(-6,-2,10000)
    clusterflux = np.zeros(10000)
    
    sed_cluster = ip.interp1d(clusterwav, clusterflux, kind = kind)
    n=0
    while sed_cluster(350e-6) < 1000:
        n += 1
        print(n)
        arpwavtemp = red(arpwav, np.random.rand()*4 + 1)
        sed_arptemp = ip.interp1d(arpwavtemp, arpflux/200, kind = kind)
        
        clusterfluxtemp = sed_arptemp(clusterwav)
        clusterflux += clusterfluxtemp
        sed_cluster = ip.interp1d(clusterwav, clusterflux, kind = kind)
        
        
        
        
        
    # Actual Cluster
    aclusterwav = np.logspace(-6,-2,10000)
    aclusterflux = np.zeros(10000)
    
    ased_cluster = ip.interp1d(aclusterwav, aclusterflux, kind = kind)
    n=0
    while ased_cluster(350e-6) < 1000:
        n += 1
        print(n)
        arpwavtemp = red(arpwav, np.random.rand()*3 + 1)
        sed_arptemp = ip.interp1d(arpwavtemp, arpflux/200, kind = kind)
        
        aclusterfluxtemp = sed_arptemp(aclusterwav)
        aclusterflux += aclusterfluxtemp
        ased_cluster = ip.interp1d(aclusterwav, aclusterflux, kind = kind)
        
        
        
        
     
     
    # AGN Type 1
    template_name = '/media/New Volume/PhD/Projects/NaturePCCS/Paper/FluxComparison/Type1_AGN_1.norm_1p6'
    template = np.fromfile(template_name, sep=' ')
    
    t1 = np.reshape(template, [np.size(template)/2,2])
    t1[:,1] = t1[:,1]*t1[:,0]
    t1[:,0] = t1[:,0] * 1e-10 * (1+3.5)
    interp = ip.interp1d(t1[:,0], t1[:,1])
    t1[:,1] = 1000*t1[:,1]/interp(350e-6)
    
    
    
    
    
        
    # AGN Type 2
    template_name = '/media/New Volume/PhD/Projects/NaturePCCS/Paper/FluxComparison/Type2_AGN_2.norm_1p6'
    template = np.fromfile(template_name, sep=' ')
    
    t = np.reshape(template, [np.size(template)/2,2])
    t[:,1] = t[:,1]*t[:,0]
    t[:,0] = t[:,0] * 1e-10 * (1+2) 
    interp = ip.interp1d(t[:,0], t[:,1])
    t[:,1] = 1000*t[:,1]/interp(350e-6)
    sed_agn = ip.interp1d(t[:,0], t[:,1])
    
    
    colours = np.array([[0,107,164],[255,128,14],[162,200,236],[200,82,0],[137,137,137],[89,89,89]])/255
    colours = np.array([[0,150,0],[255,0,0],[0,255,255],[0,0,255],[200,0,200]])/255


    plt.close('all')
    import matplotlib
    plt.figure(figsize=(12, 9))   
    gs1 = matplotlib.gridspec.GridSpec(2, 2)
    gs1.update(wspace=0.0, hspace=0.1) # set the spacing between axes. 
       
    ax.spines["top"].set_visible(False)    
    #ax.spines["bottom"].set_visible(False)    
    ax.spines["right"].set_visible(False)    
    #ax.spines["left"].set_visible(False)   
    
    ax.get_xaxis().tick_bottom()    
    ax.get_yaxis().tick_left()    
    props = dict(boxstyle='round', facecolor='white')
    plt.axvline(350e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')

    plt.axhline(1e3, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    
    
    #plt.axvline(350e-6, linewidth = 6, color='k', alpha = 0.4)
    #plt.axvline(100e-6, linewidth = 6, color='k', linestyle ='-', alpha = 0.4)
    
    wavs = np.logspace(-5,-3, 1000)    
    ax = plt.subplot(gs1[0]) 
    plt.axvline(350e-6, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.axhline(1e3, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.plot(wavs, sed_c(wavs), color=colours[4], linewidth = 5, label='Cirrus', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim([6e-5, 1e-3])
    plt.ylim([1e2, 1e5])    
    ax.set_xticklabels([])
    ax.set_yticks([1e2, 1e3, 1e4, 1e5])
    ax.set_yticklabels(['0.1','1','10','100'], fontsize = 20)
    plt.text(200e-6, 40e3, r'Cirrus', color=colours[4], fontsize = 21, bbox=props,verticalalignment='top' )

    
    

    #plt.plot(wavg, bb_g, color='r', linewidth = 2, label='High-Z Starburst')
    ax = plt.subplot(gs1[1]) 
    plt.axvline(350e-6, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')
    plt.axhline(1e3, linestyle = '--', linewidth = 2, alpha = 0.3, color='k')    
    plt.plot(wavs, sed_arp(wavs), color=colours[1], linewidth = 5, label='ARP220', linestyle = '-', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim([6e-5, 1e-3])
    plt.ylim([1e2, 1e5])
    ax.set_xticklabels([])
    ax.set_yticklabels([])
    plt.text(200e-6, 40e3, 'Local Starburst \n(ARP220)', color=colours[1], fontsize = 21, bbox=props, verticalalignment='top' )
    plt.text(1.05e-3, 4e3, 'F$_{100}$ Bright', color='k', fontsize = 25 )

    ax = plt.subplot(gs1[2]) 
    plt.axvline(350e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')    
    plt.axhline(1e3, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.plot(wavs, sed_highz(wavs), color=colours[0], linewidth = 5, label='High-Z Starburst', linestyle = '-', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim([6e-5, 1e-3])
    plt.ylim([1e2, 1e5])
    ax.set_yticks([1e2, 1e3, 1e4,1e5])
    ax.set_yticklabels(['0.1', '1','10','100'], fontsize = 20)
    ax.set_ylabel('Flux [Arbitrary Units]', fontsize = 20)
    ax.set_xticks([100e-6, 350e-6])
    ax.set_xticklabels(['100', '350'], fontsize = 20)
    ax.set_xlabel('$\lambda$ [$\mu$m]', fontsize = 20)
    plt.text(200e-6, 40e3, 'High-Z \nStarburst\n(z=3.5)', color=colours[0], fontsize = 21, bbox=props,verticalalignment='top' )

    
    ax = plt.subplot(gs1[3]) 
    plt.axvline(350e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.axvline(100e-6, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    plt.axhline(1e3, linestyle = '--', linewidth = 3, alpha = 0.3, color='k')
    #plt.plot(wavs, sed_cluster(wavs), color=colours[2], linewidth = 5, label='Line of sight cluster', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.plot(wavs, ased_cluster(wavs), color=colours[3], linewidth = 5, label='Actual cluster', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    
    #plt.plot(t[:,0], t[:,1], color='k', linewidth = 2, label='AGN Type 2', linestyle = '--')
    #plt.plot(wavs, sed_agn(wavs), color=colours[5], linewidth = 5, label='AGN Type 1', linestyle = '-', alpha = 0.9, path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()])
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim([6e-5, 1e-3])
    plt.ylim([1e2, 1e5])
    ax.set_yticklabels([])
    ax.set_xticks([100e-6, 350e-6])
    ax.set_xticklabels(['100', '350'], fontsize = 20)
    
    plt.text(200e-6, 40e3, 'High-Z \nCluster\n(z = 2 - 4)', color=colours[3], fontsize = 21, bbox=props,verticalalignment='top' )
    plt.text(1.05e-3, 4e3, r'F$_{100}$ Faint', color='k', fontsize = 25 )
    
    gs1.update(left=0.1, right = 0.84, bottom = 0.09, top = 0.97)

    
    #plt.xticks([1e-5, 1e-4, 350e-6, 1e-3],[r'10',r'100',r'350', r'1000'], fontsize = 20)
    #plt.yticks([1e1, 1e2, 1e3, 1e4, 1e5],[r'0.01  ', r'0.1  ',r'1  ',r'10  ', r'100  '], fontsize = 20)
    
    #plt.xlabel('$\lambda$ [$\mu$m]', fontsize = 20)
    #plt.ylabel('Flux [Arbitrary Units]', fontsize = 20)
    
    #plt.xlim(1e-5, 1e-3)
    #plt.ylim(6e1, 2e4)
    
    #ytext = np.logspace(np.log10(1.5e3), np.log10(13e3), 6)
    
    
    
    
    
#    ax = plt.subplot(122) 
#    
#    plt.plot(sed_c(100e-6), sed_c(350e-6), color=colours[4], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])  
#    plt.plot(sed_arp(100e-6), sed_arp(350e-6), color=colours[1], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot(sed_highz(100e-6), sed_highz(350e-6), color=colours[0], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot(sed_cluster(100e-6), sed_cluster(350e-6), color=colours[2], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot(ased_cluster(100e-6), ased_cluster(350e-6), color=colours[3], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot(sed_agn(100e-6), sed_agn(350e-6), color=colours[5], marker = 'o', markersize = 20, path_effects=[pe.Stroke(linewidth = 2,foreground='k'), pe.Normal()])
#    plt.plot([0,1e5],[0,1e5])
#    plt.xscale('log')
#    plt.yscale('log')
#    plt.plot([45e-5, 55e-5], [ytext[5]+1e3, ytext[5]+1e3], linestyle = '-', 
#             linewidth = 5, color=colours[4], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[5], 'Cirrus', color=colours[4], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[3]+5e2, ytext[3]+5e2], linestyle = '-', 
#             linewidth = 5, color=colours[1], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[3], 'Local Starburst', color=colours[1], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[1]+2e2, ytext[1]+2e2], linestyle = '-', 
#             linewidth = 5, color=colours[0], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[1], 'High-Z Starburst', color=colours[0], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[0]+1e2, ytext[0]+1e2], linestyle = '-', 
#             linewidth = 5, color=colours[2], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[0], 'Line of Sight Cluster', color=colours[2], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[2]+3e2, ytext[2]+3e2], linestyle = '-', 
#             linewidth = 5, color=colours[3], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[2], 'Physical Cluster', color=colours[3], fontsize = 22 )
#    
#    plt.plot([45e-5, 55e-5], [ytext[4]+5e2, ytext[4]+5e2], linestyle = '-', 
#             linewidth = 5, color=colours[5], path_effects=[pe.Stroke(linewidth = 6,foreground='k'), pe.Normal()] )
#    plt.text(6.5e-4, ytext[4], 'AGN Type 1', color=colours[5], fontsize = 22 )
#    
#    
#    plt.plot([40e-5, 300e-5], [ytext[2]+1.2e3, ytext[2]+1.2e3], linestyle = '-', 
#             linewidth = 1, color='k')
#    
#    
#    x = 6e-3
#    fsize = 22
#    
#    props = dict(boxstyle='round', facecolor='blue', alpha=0.3)
#    ax.text(x, ytext[4], r'$F_{100}$ Bright', fontsize=fsize)
#    ax.text(x, ytext[1], r'$F_{100}$ Faint', fontsize=fsize)

    #plt.grid()
    #plt.legend()
    #plt.tight_layout()
    

